Code-Optimise: Self-Generated Preference Data for Correctness and Efficiency

Code Language Models have been trained to generate accurate solutions, typically with no regard for runtime. On the other hand, previous works that explored execution optimisation have observed corresponding drops in functional correctness. To that end, we introduce Code-Optimise, a framework that incorporates both correctness (passed, failed) and runtime (quick, slow) as learning signals via self-generated preference data. Our framework is both lightweight and robust as it dynamically selects solutions to reduce overfitting while avoiding a reliance on larger models for learning signals. Code-Optimise achieves significant improvements in pass@k while decreasing the competitive baseline runtimes by an additional 6% for in-domain data and up to 3% for out-of-domain data. As a by-product, the average length of the generated solutions is reduced by up to 48% on MBPP and 23% on HumanEval, resulting in faster and cheaper inference. The generated data and codebase is open-sourced at https://github.com/huawei-noah/HEBO/tree/Code_Optimise.

==> new/augment-1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6b1e0ddf",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:32.054180Z",
     "iopub.status.busy": "2024-06-06T14:42:32.053734Z",
     "iopub.status.idle": "2024-06-06T14:42:33.088873Z",
     "shell.execute_reply": "2024-06-06T14:42:33.087518Z"
    },
    "papermill": {
     "duration": 1.045965,
     "end_time": "2024-06-06T14:42:33.092042",
     "exception": false,
     "start_time": "2024-06-06T14:42:32.046077",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "984186f2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.104735Z",
     "iopub.status.busy": "2024-06-06T14:42:33.103744Z",
     "iopub.status.idle": "2024-06-06T14:42:33.114362Z",
     "shell.execute_reply": "2024-06-06T14:42:33.113132Z"
    },
    "papermill": {
     "duration": 0.019886,
     "end_time": "2024-06-06T14:42:33.117267",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.097381",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# MBPP\n",
    "dynamic = [17.90, 16.80, 17.10, 16.90, 16.90]\n",
    "static = [17.90, 16.10, 15.60, 16.90, 15.50]\n",
    "\n",
    "mbpp = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "mbpp.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a288bc42",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.129101Z",
     "iopub.status.busy": "2024-06-06T14:42:33.128627Z",
     "iopub.status.idle": "2024-06-06T14:42:33.137064Z",
     "shell.execute_reply": "2024-06-06T14:42:33.135568Z"
    },
    "papermill": {
     "duration": 0.017356,
     "end_time": "2024-06-06T14:42:33.139562",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.122206",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# HumanEval\n",
    "dynamic = [14.20, 13.90, 14.20, 14.30, 13.70]\n",
    "static = [13.80, 13.60, 13.80, 13.80, 13.40]\n",
    "\n",
    "he = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "he.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b54780af",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.151891Z",
     "iopub.status.busy": "2024-06-06T14:42:33.151444Z",
     "iopub.status.idle": "2024-06-06T14:42:33.640003Z",
     "shell.execute_reply": "2024-06-06T14:42:33.638536Z"
    },
    "papermill": {
     "duration": 0.497861,
     "end_time": "2024-06-06T14:42:33.642795",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.144934",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABmcAAAINCAYAAADLBKuvAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuNSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/xnp5ZAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA+EklEQVR4nO3df5CW5X0v/vfDb9ZlNxBTEX+ApmIk0BkEm+MoVQ6MQiqn01qLMRxtbXSaUGc01hw9iYY0OdVj8HROJmpjTGZ0QkSITo/JqKhET9XUnIhmlB9jJpFVC2IT0d2FheXH3t8/HJ7vUthln4XnXsDXa+aZuXev6/7sdevF7v2Z93PvVoqiKAIAAAAAAEApBg30AgAAAAAAAD5MhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACXqVzjT0dGRxx57LN/4xjfyZ3/2Zxk/fnwqlUoqlUoWLVp0SBb2zjvv5Prrr8/pp5+ekSNHZsyYMZkxY0buvffeFEVxSL4GAABAPeiZAACA3gzpz0n/7//9v3z6058+1GupWrVqVS688MK8++67SZLGxsa0t7fnueeey3PPPZcf/ehHeeSRRzJs2LC6rQEAAKC/9EwAAEBv+v1rzUaPHp1Zs2blhhtuyAMPPJCxY8cekgW1trbmoosuyrvvvptPfOIT+cUvfpH29vZs3bo13/72tzN06NCsWLEi11577SH5egAAAPWgZwIAAHrSrydnZsyYkc2bN+/1uRtvvPGQLGjx4sXZtGlTRo4cmUcffTSnnHJKkmTYsGFZuHBh2tra8t//+3/PPffck2uvvTYTJ048JF8XAADgUNEzAQAAvenXkzODBw8+1Ououv/++5Mkl156abXJ6O6aa65JY2Njdu/enSVLltRtHQAAAP2lZwIAAHrT719rVg+vvfZa3nzzzSTJ3Llz9zunsbExM2bMSJI88cQTpa0NAABgoOmZAADg6HBYhTOrV6+uHk+ePLnHeXvG1q5dW/c1AQAAHC70TAAAcHTo19+cqZeNGzdWj0844YQe5+0Za2try5YtW9LY2LjfeZ2dnens7Kx+3NXVlc2bN+ejH/1oKpXKIVo1AAAcnoqiSHt7e8aNG5dBgw6r92XRT3omAAA4tAaqbzqswpn29vbqcUNDQ4/zuo+1t7f32Gjceuut+drXvnboFggAAEegt956KyeeeOJAL4NDQM8EAAD1UXbfdFiFM4faTTfdlC9+8YvVj1tbW3PyySfnrbfeSlNT0wCuDAAA6q+trS0nnXRSRo0aNdBL4TClZwIA4MNuoPqmwyqc6X7xHR0dPTYDHR0d+z3nPxo+fHiGDx++z+ebmpo0GgAAfGj49VRHDz0TAADUR9l902H1i6fHjRtXPd6wYUOP8/aMNTU19fh4PgAAwNFGzwQAAEeHwyqcmTx5cvV49erVPc7bMzZp0qS6rwkAAOBwoWcCAICjw2EVzkycODEnn3xykuTxxx/f75ytW7fm2WefTZJccMEFpa0NAABgoOmZAADg6HBYhTOVSiWXX355kmTp0qVpaWnZZ86dd96ZLVu2ZPDgwfnsZz9b8goBAAAGjp4JAACODv0OZ95777387ne/q766urqSfPCHJ7t/fsuWLXudt2jRolQqlVQqlf02En/3d3+XsWPHpqOjI3/8x3+cVatWJUl27NiRu+++OzfffHOS5Oqrr87EiRP7u3wAAIC60jMBAAA96Xc4M3Xq1HzsYx+rvt56660kyTe/+c29Pv+3f/u3NdVtbm7OT37yk3z0ox/N2rVrM3369OofsfzCF76QHTt25IILLsg//uM/9nfpAAAAdadnAgAAenJY/VqzPaZNm5Y1a9bkuuuuy2mnnZadO3fmmGOOybnnnpvvfve7eeyxxzJ8+PCBXiYAAMCA0DMBAMCRrVIURTHQiyhLW1tbmpub09ramqampoFeDgAA1JX7X2plzwAA8GEzUPfAh+WTMwAAAAAAAEcr4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFCigwpn2tvbs2jRokyZMiWNjY1pbm7OWWedlTvuuCM7duw4qIX96Ec/yrx58zJu3LgMGzYsxxxzTE4//fRcddVV+eUvf3lQtQEAAMqgZwIAAPanUhRF0Z8T33jjjZx//vlpaWlJkjQ0NGT37t3p7OxMkkydOjUrV67M6NGja6rb2dmZSy65JD/+8Y+rn2tsbMyOHTuqzcugQYOyePHiXHfddTXVbmtrS3Nzc1pbW9PU1FTTuQAAcKRx/zuw9EwAAHD4G6h74H49ObNr167MmzcvLS0tOf744/Pkk09m69at6ejoyNKlSzNq1Ki8/PLLWbBgQc21/+Ef/qHaZHzhC1/Iv/3bv6W9vT3btm3Liy++mHPPPTddXV25/vrrs2rVqv4sHwAAoK70TAAAQG/6Fc7cd999efXVV5MkDz30UGbPnv1BsUGDMn/+/HznO99Jkjz66KNZuXJlTbXvv//+JMl5552XO++8MyeccEK19rRp0/KTn/wkjY2NKYoiP/rRj/qzfAAAgLrSMwEAAL3pdziTJDNnzszZZ5+9z/ill16aU045Jcn/3zj01dtvv50kmT59+n7Hm5ubM3HixCTJli1baqoNAABQBj0TAADQm5rDmY6Ojjz//PNJkrlz5+53TqVSyZw5c5IkTzzxRE31Tz311CTp8fH71tbW/OpXv0rSczMCAAAwUPRMAADAgdQczqxbty5dXV1JksmTJ/c4b8/Ypk2bsnnz5j7X//znP58keeaZZ7Jw4cJs2LAhSVIURV566aVcdNFF2bJlS84+++x+/X5mAACAetIzAQAAB1JzOLNx48bq8Z7fbbw/3ce6n3MgCxcuzJe+9KUMGjQod911V0488cSMGjUqI0aMyLRp0/LrX/86N954Y1auXJnBgwfXunwAAIC60jMBAAAHUnM4097eXj1uaGjocV73se7nHHBBgwbl1ltvzfe///00NjYm+eD3JO/YsSNJsn379rS2tmbr1q0HrNXZ2Zm2tra9XgAAAPWkZwIAAA6k5nCm3n73u99l1qxZ+cu//MucffbZee655/L+++/n7bffzsMPP5yPfexjufvuu/OpT32q+vh+T2699dY0NzdXXyeddFJJVwEAAFAfeiYAADjy1RzOjBo1qnrc0dHR47zuY93POZArrrgizzzzTM4777ysWLEi55xzTpqbmzN27Nj86Z/+aZ577rkce+yxef3113PjjTf2Wuumm25Ka2tr9fXWW2/1eR0AAAD9oWcCAAAOpOZwZty4cdXj3t6F1X2s+zm9WbduXR599NEkyfXXX59KpbLPnN/7vd/L5ZdfniR5+OGHUxRFj/WGDx+epqamvV4AAAD1pGcCAAAOpOZw5owzzsigQR+ctnr16h7n7RkbO3ZsxowZ06faa9eurR5//OMf73HeaaedluSDd5r9+7//e59qAwAAlEHPBAAAHEjN4UxDQ0POOeecJMnjjz++3zlFUWTFihVJkgsuuKDvixn0/y/njTfe6HHeO++8Uz3e8wcwAQAADgd6JgAA4EBqDmeSD37HcZI8/fTT+fnPf77P+PLly/P6668nSfVx+r4488wzq8d33333fuds3bo1999/f5LkD/7gD3LMMcf0uT4AAEAZ9EwAAEBv+h3OTJkyJUVR5OKLL87KlSuTJF1dXVm+fHmuuuqqJMncuXMza9asvc5dtGhRKpVKKpVKWlpa9hobP3585s2blyT58Y9/nP/6X/9rfvOb36QoiuzcuTM/+9nPcv7551ebmOuvv74/ywcAAKgrPRMAANCbIf06aciQPPLII5k5c2ZaWloye/bsNDQ0pKurK9u3b0+STJ06NUuWLKm59ve///3MmTMnq1atyg9+8IP84Ac/SENDQ3bs2JFdu3ZV591www01vcMMAACgLHomAACgN/16ciZJJkyYkFdeeSW33HJLJk+enEqlkqFDh2batGlZvHhxXnjhhYwePbrmuscee2xeeOGF3Hvvvbnwwgtz3HHHZefOnRkyZEhOPfXULFiwIM8++2xuv/32/i4dAACg7vRMAABATypFURQDvYiytLW1pbm5Oa2trWlqahro5QAAQF25/6VW9gwAAB82A3UP3O8nZwAAAAAAAKidcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEBxXOtLe3Z9GiRZkyZUoaGxvT3Nycs846K3fccUd27Nhx0IvbtGlTbr755kybNi1jxozJyJEjM378+MyZMye33XZbdu7cedBfAwAAoF70TAAAwP5UiqIo+nPiG2+8kfPPPz8tLS1JkoaGhuzevTudnZ1JkqlTp2blypUZPXp0vxb24IMP5uqrr05bW1uSZMSIERk2bFj14yR577338pGPfKTPNdva2tLc3JzW1tY0NTX1a10AAHCkcP87sPRMAABw+Buoe+B+PTmza9euzJs3Ly0tLTn++OPz5JNPZuvWreno6MjSpUszatSovPzyy1mwYEG/FrV8+fJcdtllaWtry9VXX501a9Zk27ZtaW1tTVtbW/7lX/4l1113XYYOHdqv+gAAAPWkZwIAAHrTrydnvve97+Vzn/tckuRnP/tZzj777L3GH3jggVx22WVJkqeeeiqzZs3qc+233347n/zkJ/Pee+/ljjvuyBe/+MVal9cj7wIDAODDxP3vwNEzAQDAkeGIenLmvvvuS5LMnDlznyYjSS699NKccsopSZL777+/ptrf+ta38t5772Xq1Km57rrr+rM8AACAAaVnAgAAelNzONPR0ZHnn38+STJ37tz9zqlUKpkzZ06S5Iknnqip/p7GZMGCBalUKrUuDwAAYEDpmQAAgAOpOZxZt25durq6kiSTJ0/ucd6esU2bNmXz5s19qr1+/fps3LgxSTJt2rS8+uqrueyyy3L88cdn+PDhOfHEEzN//vxqowMAAHC40TMBAAAHUnM4s6cRSJITTjihx3ndx7qf05tf/epX1ePnn38+06dPzwMPPJDW1taMGDEiGzZsyLJlyzJjxox8/etfP2C9zs7OtLW17fUCAACoJz0TAABwIDWHM+3t7dXjhoaGHud1H+t+Tm/ee++96vHNN9+ccePG5cknn8yWLVvS2tqaNWvW5Pzzz09RFLnlllvy8MMP91rv1ltvTXNzc/V10kkn9WkdAAAA/aVnAgAADqTmcKae9jz6nyRFUeShhx7K7NmzM2jQB8ucNGlSfvzjH2fs2LFJkq997Wu91rvpppvS2tpafb311lv1WzwAAECd6ZkAAODoUHM4M2rUqOpxR0dHj/O6j3U/p6+1Z82alTPPPHOfOY2NjVm4cGGS5JVXXsk777zTY73hw4enqalprxcAAEA96ZkAAIADqTmcGTduXPV4w4YNPc7rPtb9nN50/53LZ5xxRo/zJk2aVD1+4403+lQbAACgDHomAADgQGoOZ84444zqI/OrV6/ucd6esbFjx2bMmDF9qj1p0qQMHjz4gPOKoqgeVyqVPtUGAAAog54JAAA4kJrDmYaGhpxzzjlJkscff3y/c4qiyIoVK5IkF1xwQZ9rjxgxIn/0R3+UJFm3bl2P89auXZvkgyZjwoQJfa4PAABQb3omAADgQGoOZ5LkiiuuSJI8/fTT+fnPf77P+PLly/P6668nSS6//PKaav/VX/1VkmTlypV56aWX9hnfsmVL7rrrriTJpz71qXzsYx+rqT4AAEC96ZkAAIDe9DucmTJlSoqiyMUXX5yVK1cmSbq6urJ8+fJcddVVSZK5c+dm1qxZe527aNGiVCqVVCqVtLS07FP7s5/9bP7wD/9wr9pdXV1JPnhn2H/5L/8lmzZtyqBBg/I//sf/6M/yAQAA6krPBAAA9GZIv04aMiSPPPJIZs6cmZaWlsyePTsNDQ3p6urK9u3bkyRTp07NkiVLaq49aNCg/J//838ya9asrF27tlp76NChaW1tTZIMHTo0d955Z/7zf/7P/Vk+AABAXemZAACA3vTryZkkmTBhQl555ZXccsstmTx5ciqVSoYOHZpp06Zl8eLFeeGFFzJ69Oh+1R47dmxeeumlLF68OGeddVaGDh2abdu2ZcKECbnyyivz0ksvVd9pBgAAcDjSMwEAAD2pFEVRDPQiytLW1pbm5ua0tramqalpoJcDAAB15f6XWtkzAAB82AzUPXC/n5wBAAAAAACgdsIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRAcVzrS3t2fRokWZMmVKGhsb09zcnLPOOit33HFHduzYcajWmCT5m7/5m1QqlVQqlUyYMOGQ1gYAAKgHPRMAALA/Q/p74htvvJHzzz8/LS0tSZKGhoZ0dnbmxRdfzIsvvpglS5Zk5cqVGT169EEv8umnn84999xz0HUAAADKomcCAAB60q8nZ3bt2pV58+alpaUlxx9/fJ588sls3bo1HR0dWbp0aUaNGpWXX345CxYsOOgFdnR05KqrrsqQIUMyffr0g64HAABQb3omAACgN/0KZ+677768+uqrSZKHHnoos2fP/qDYoEGZP39+vvOd7yRJHn300axcufKgFvjlL385v/nNb/KlL30pn/zkJw+qFgAAQBn0TAAAQG/6Hc4kycyZM3P22WfvM37ppZfmlFNOSZLcf//9/V7cCy+8kG9961uZOHFivvKVr/S7DgAAQJn0TAAAQG9qDmc6Ojry/PPPJ0nmzp273zmVSiVz5sxJkjzxxBP9WlhnZ2euvPLKFEWRe+65JyNGjOhXHQAAgDLpmQAAgAOpOZxZt25durq6kiSTJ0/ucd6esU2bNmXz5s01L+zv//7vs27duvz1X/91zjvvvJrPBwAAGAh6JgAA4ECG1HrCxo0bq8cnnHBCj/O6j23cuDFjxozp89d4+eWXc/vtt+e4447LN7/5zVqXWNXZ2ZnOzs7qx21tbf2uBQAA0Bd6JgAA4EBqfnKmvb29etzQ0NDjvO5j3c85kF27duXKK6/Mrl278q1vfSsf+chHal1i1a233prm5ubq66STTup3LQAAgL7QMwEAAAdSczhTb7fddlt++ctf5qKLLspf/MVfHFStm266Ka2trdXXW2+9dYhWCQAAMDD0TAAAcOSr+deajRo1qnrc0dHR47zuY93P6c3atWvz9a9/PY2NjbnrrrtqXdo+hg8fnuHDhx90HQAAgL7SMwEAAAdS85Mz48aNqx5v2LChx3ndx7qf05uFCxdmx44d+fKXv5zRo0dny5Yte7127dqVJCmKovq5nTt31noJAAAAdaNnAgAADqTmcOaMM87IoEEfnLZ69eoe5+0ZGzt2bJ//sOX69euTfPBo/ahRo/Z5LVmyJEny5ptvVj9355131noJAAAAdaNnAgAADqTmcKahoSHnnHNOkuTxxx/f75yiKLJixYokyQUXXHAQywMAADiy6JkAAIADqTmcSZIrrrgiSfL000/n5z//+T7jy5cvz+uvv54kufzyy/tct6WlJUVR9Pja83XHjx9f/dy1117bn0sAAACoGz0TAADQm36HM1OmTElRFLn44ouzcuXKJElXV1eWL1+eq666Kkkyd+7czJo1a69zFy1alEqlkkqlkpaWloNbPQAAwGFIzwQAAPRmSL9OGjIkjzzySGbOnJmWlpbMnj07DQ0N6erqyvbt25MkU6dOrf6+YwAAgA8TPRMAANCbfj05kyQTJkzIK6+8kltuuSWTJ09OpVLJ0KFDM23atCxevDgvvPBCRo8efSjXCgAAcMTQMwEAAD2pFEVRDPQiytLW1pbm5ua0tramqalpoJcDAAB15f6XWtkzAAB82AzUPXC/n5wBAAAAAACgdsIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEh1UONPe3p5FixZlypQpaWxsTHNzc84666zccccd2bFjR79qbtiwIXfddVcuueSS/P7v/35GjhyZkSNH5pRTTslnPvOZ/PSnPz2YJQMAAJRGzwQAAOxPpSiKoj8nvvHGGzn//PPT0tKSJGloaMju3bvT2dmZJJk6dWpWrlyZ0aNH97nmW2+9lfHjx6f7khoaGlIURbZt21b93JVXXpl77rkngwcPrmnNbW1taW5uTmtra5qammo6FwAAjjTufweWngkAAA5/A3UP3K8nZ3bt2pV58+alpaUlxx9/fJ588sls3bo1HR0dWbp0aUaNGpWXX345CxYsqKnu7t27UxRFZs2alfvuuy8bNmzI1q1bs2XLlqxZsyZ/8id/kiT5/ve/n0WLFvVn6QAAAHWnZwIAAHrTrydnvve97+Vzn/tckuRnP/tZzj777L3GH3jggVx22WVJkqeeeiqzZs3qU93W1tb85je/yZlnnrnf8aIo8ulPfzqPP/54Ghsb89vf/jYjRozo87q9CwwAgA8T978DR88EAABHhiPqyZn77rsvSTJz5sx9mowkufTSS3PKKackSe6///4+121ubu6xyUiSSqWSK6+8MkmyZcuWrFu3rpZlAwAAlELPBAAA9KbmcKajoyPPP/98kmTu3Ln7nVOpVDJnzpwkyRNPPHEQy9tX93d97d69+5DWBgAAOFh6JgAA4EBqDmfWrVuXrq6uJMnkyZN7nLdnbNOmTdm8eXM/l7evZ555JkkybNiwTJw48ZDVBQAAOBT0TAAAwIEMqfWEjRs3Vo9POOGEHud1H9u4cWPGjBlT65fax/r16/NP//RPSZL58+cf8Pe/dXZ2prOzs/pxW1vbQa8BAACgN3omAADgQGp+cqa9vb163NDQ0OO87mPdz+mvbdu25ZJLLklHR0eOPfbY3HbbbQc859Zbb01zc3P1ddJJJx30OgAAAHqjZwIAAA6k5nBmIOzatSuXXXZZVq1alaFDh2bJkiUZN27cAc+76aab0traWn299dZbJawWAACgXHomAAA4stT8a81GjRpVPe7o6OhxXvex7ufUavfu3fnsZz+bf/7nf86QIUPywx/+MBdccEGfzh0+fHiGDx/e768NAABQKz0TAABwIDU/OdP93VcbNmzocV73sb68Y2t/du/enQULFmTZsmUZPHhwfvCDH+TP//zP+1ULAACgDHomAADgQGoOZ84444wMGvTBaatXr+5x3p6xsWPH9usPW+5599fSpUurTcb8+fNrrgMAAFAmPRMAAHAgNYczDQ0NOeecc5Ikjz/++H7nFEWRFStWJEmfH6fvbvfu3bnsssvy4IMPVpuMSy+9tOY6AAAAZdMzAQAAB1JzOJMkV1xxRZLk6aefzs9//vN9xpcvX57XX389SXL55ZfXVHvPu7+WLVuWIUOGZMmSJZoMAADgiKJnAgAAetPvcGbKlCkpiiIXX3xxVq5cmSTp6urK8uXLc9VVVyVJ5s6dm1mzZu117qJFi1KpVFKpVNLS0rLX2J7fl/zggw9W/5Clx/IBAIAjjZ4JAADozZB+nTRkSB555JHMnDkzLS0tmT17dhoaGtLV1ZXt27cnSaZOnZolS5bUVPf555/P0qVLkySVSiXXXHNNrrnmmh7n/+///b81IgAAwGFHzwQAAPSmX+FMkkyYMCGvvPJKFi9enIcffjjr16/P0KFD88lPfjKf+cxncs0112TYsGE11ezq6qoe79y5M++8806v87dt29avtQMAANSbngkAAOhJpSiKYqAXUZa2trY0NzentbU1TU1NA70cAACoK/e/1MqeAQDgw2ag7oH79TdnAAAAAAAA6B/hDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUKKDCmfa29uzaNGiTJkyJY2NjWlubs5ZZ52VO+64Izt27Diohb3zzju5/vrrc/rpp2fkyJEZM2ZMZsyYkXvvvTdFURxUbQAAgDLomQAAgP2pFP28a3/jjTdy/vnnp6WlJUnS0NCQ3bt3p7OzM0kyderUrFy5MqNHj6659qpVq3LhhRfm3XffTZI0NjZm+/bt2bVrV5LkwgsvzCOPPJJhw4bVVLetrS3Nzc1pbW1NU1NTzesCAIAjifvfgaVnAgCAw99A3QP368mZXbt2Zd68eWlpacnxxx+fJ598Mlu3bk1HR0eWLl2aUaNG5eWXX86CBQtqrt3a2pqLLroo7777bj7xiU/kF7/4Rdrb27N169Z8+9vfztChQ7NixYpce+21/Vk6AABA3emZAACA3vQrnLnvvvvy6quvJkkeeuihzJ49+4NigwZl/vz5+c53vpMkefTRR7Ny5cqaai9evDibNm3KyJEj8+ijj2b69OlJkmHDhmXhwoX52te+liS555578qtf/ao/ywcAAKgrPRMAANCbfoczSTJz5sycffbZ+4xfeumlOeWUU5Ik999/f02198zvXqO7a665Jo2Njdm9e3eWLFlS69IBAADqTs8EAAD0puZwpqOjI88//3ySZO7cufudU6lUMmfOnCTJE0880efar732Wt58881eazc2NmbGjBk11wYAACiDngkAADiQmsOZdevWpaurK0kyefLkHuftGdu0aVM2b97cp9qrV6/e5/zeaq9du7ZPdQEAAMqiZwIAAA5kSK0nbNy4sXp8wgkn9Div+9jGjRszZsyYQ167ra0tW7ZsSWNj437ndXZ2prOzs/pxa2tr9TwAADja7bnvLYpigFfy4aJnAgCAI8dA9U01hzPt7e3V44aGhh7ndR/rfk49avfUaNx6663VP4bZ3UknndSn9QAAwNHg3XffTXNz80Av40NDzwQAAEeesvummsOZI8lNN92UL37xi9WP33///YwfPz5vvvmm5pQ+aWtry0knnZS33norTU1NA70cDnP2C7WyZ6iVPUOtWltbc/LJJ/fpiQw+nPRMHCw/m6iVPUOt7BlqZc9Qq4Hqm2oOZ0aNGlU97ujo6HFe97Hu59RSu6d/PH2tPXz48AwfPnyfzzc3N/uHSU2amprsGfrMfqFW9gy1smeo1aBBNf+pSQ6CnokPIz+bqJU9Q63sGWplz1Crsvummr/auHHjqscbNmzocV73se7nHMraTU1NPT6eDwAAMBD0TAAAwIHUHM6cccYZ1QRp9erVPc7bMzZ27Ng+Pw40efLkfc7vrfakSZP6VBcAAKAseiYAAOBAag5nGhoacs455yRJHn/88f3OKYoiK1asSJJccMEFfa49ceLEnHzyyb3W3rp1a5599tmaaycfPLL/1a9+db+P7cP+2DPUwn6hVvYMtbJnqJU9MzD0THyY2DPUyp6hVvYMtbJnqNVA7ZlKURRFrSd973vfy+c+97lUKpX867/+az71qU/tNb5s2bLMnz8/SfLUU09l1qxZfa5988035xvf+EYaGhqyZs2aTJgwYa/x22+/Pf/tv/23DB48OGvXrs3EiRNrXT4AAEBd6ZkAAIDe9Osv3FxxxRWZMmVKiqLIxRdfnJUrVyZJurq6snz58lx11VVJkrlz5+7TZCxatCiVSiWVSiUtLS371P67v/u7jB07Nh0dHfnjP/7jrFq1KkmyY8eO3H333bn55puTJFdffbUmAwAAOCzpmQAAgN4M6ddJQ4bkkUceycyZM9PS0pLZs2enoaEhXV1d2b59e5Jk6tSpWbJkSc21m5ub85Of/CQXXnhh1q5dm+nTp2fUqFHZvn17du7cmeSDR/P/8R//sT9LBwAAqDs9EwAA0Jt+PTmTJBMmTMgrr7ySW265JZMnT06lUsnQoUMzbdq0LF68OC+88EJGjx7dr9rTpk3LmjVrct111+W0007Lzp07c8wxx+Tcc8/Nd7/73Tz22GN+ZyAAAHBY0zMBAAA96dffnAEAAAAAAKB/+v3kzEBpb2/PokWLMmXKlDQ2Nqa5uTlnnXVW7rjjjuzYseOgar/zzju5/vrrc/rpp2fkyJEZM2ZMZsyYkXvvvTcyrCNXPfbMhg0bctddd+WSSy7J7//+72fkyJEZOXJkTjnllHzmM5/JT3/600N8FZSpnt9n/qO/+Zu/qf5O+f/4x3w5ctR7z2zatCk333xzpk2bljFjxmTkyJEZP3585syZk9tuu636K2w4ctRzz/zoRz/KvHnzMm7cuAwbNizHHHNMTj/99Fx11VX55S9/eWgugNJ0dHTkscceyze+8Y382Z/9WcaPH1/9ubFo0aJD8jXcAx+d9E3USt9ErfRN1ELPRK30TPTVEd0zFUeQlpaWYsKECUWSIknR0NBQDB8+vPrx1KlTi82bN/er9osvvlh89KMfrdZqbGwshgwZUv34wgsvLDo7Ow/xFVFv9dgzb775ZlGpVKo19tQdOXLkXp+78sori127dtXpyqiXen6f+Y9++tOf7rWXxo8ff0jqUq5675mlS5cWTU1N1XojRozY6+MkxXvvvXfoLoi6q9ee2b59ezFv3ry99kZjY2MxbNiw6seDBg0q/tf/+l91uCrq5emnn97r/2n311e/+tWDru8e+Oikb6JW+iZqpW+iFnomaqVnohZHcs90xIQzO3fuLKZMmVIkKY4//vjiySefLIqiKHbv3l0sXbq0GDVqVJGk+PSnP11z7ffff78YO3ZskaT4xCc+UfziF78oiqIoOjs7i29/+9vF0KFDiyTF5z//+UN6TdRXvfbM+vXriyTFrFmzivvuu6/YsGFDte6aNWuKP/mTP6n+4/zKV75yyK+L+qnn95n/aOvWrcXHP/7xYujQocX06dM1GUeoeu+ZZcuWFYMGDSqSFFdffXWxZs2a6lhbW1vxL//yL8V1111XbNmy5ZBcD/VXzz1zyy23VH/+fOELXyj+7d/+rVr7xRdfLM4999wiSVGpVIoXX3zxkF4X9fP0008Xo0ePLmbNmlXccMMNxQMPPFC9bz3YRsM98NFJ30St9E3USt9ELfRM1ErPRK2O5J7piAln7r333uo/np/97Gf7jP/whz+sjj/11FM11f7KV75SJClGjhxZvP766/uM/8M//EORpBg8eHDx2muv9fsaKFe99sz7779frFq1qsfxrq6uYs6cOdUkddu2bf1aP+Wr5/eZ/+jaa68tkhRf/vKXiyuuuEKTcYSq557ZuHFjMXr06CJJcccddxyqJTPA6rln9ryz7Lzzztvv+Pvvv180NjYWSYobb7yxP8tnAOzv3eTjx48/JI2Ge+Cjk76JWumbqJW+iVromaiVnolaHck90xETzsyYMaNIUsycOXO/411dXcUpp5xSJCkuv/zymmqffPLJRZLir/7qr/Y73t7eXv2Hecstt9S8dgZGPffMgSxbtqz6g+Kll146pLWpn7L2zL/+678WgwYNKiZOnFhs27ZNk3EEq+eeufHGG4vkg8e1u7q6DsVyOQzUc8/secz/+uuv73HOmWeeWSQp/vZv/7am2hxeDlWj4R746KRvolb6Jmqlb6IWeiZqpWfiUDhSeqZBOQJ0dHTk+eefT5LMnTt3v3MqlUrmzJmTJHniiSf6XPu1117Lm2++2WvtxsbGzJgxo+baDJx67pm+GDFiRPV49+7dh7Q29VHWnuns7MyVV16Zoihyzz337LVXOLLUe8/cf//9SZIFCxakUqkcxEo5XNR7z5x66qlJklWrVu13vLW1Nb/61a+SJNOnT6+pNkcf98BHJ30TtdI3USt9E7XQM1ErPROHkzLuf4+IcGbdunXp6upKkkyePLnHeXvGNm3alM2bN/ep9urVq/c5v7faa9eu7VNdBlY990xfPPPMM0mSYcOGZeLEiYesLvVT1p75+7//+6xbty5//dd/nfPOO69/i+WwUM89s379+mzcuDFJMm3atLz66qu57LLLcvzxx2f48OE58cQTM3/+/OpNK0eGen+f+fznP5/kg59BCxcuzIYNG5IkRVHkpZdeykUXXZQtW7bk7LPPzoIFC/p7GRwl3AMfnfRN1ErfRK30TdRCz0St9EwcTsq4/z0iwpk932yT5IQTTuhxXvex7uccytptbW3ZsmVLn2ozcOq5Zw5k/fr1+ad/+qckyfz589PU1HRI6lJfZeyZl19+ObfffnuOO+64fPOb36x9kRxW6rln9rxTJ0mef/75TJ8+PQ888EBaW1szYsSIbNiwIcuWLcuMGTPy9a9/vR+rZyDU+/vMwoUL86UvfSmDBg3KXXfdlRNPPDGjRo3KiBEjMm3atPz617/OjTfemJUrV2bw4MH9uwiOGu6Bj076Jmqlb6JW+iZqoWeiVnomDidl3P8eEeFMe3t79bihoaHHed3Hup8zULUZOAP1/3Xbtm255JJL0tHRkWOPPTa33XbbQdekHPXeM7t27cqVV16ZXbt25Vvf+lY+8pGP9GudHD7quWfee++96vHNN9+ccePG5cknn8yWLVvS2tqaNWvW5Pzzz09RFLnlllvy8MMP9+MKKFu9v88MGjQot956a77//e+nsbExSbJly5bs2LEjSbJ9+/a0trZm69attS6do5B74KOTvola6Zuolb6JWuiZqJWeicNJGfdJR0Q4A0eCXbt25bLLLsuqVasydOjQLFmyJOPGjRvoZXGYuO222/LLX/4yF110Uf7iL/5ioJfDYW7PY9zJB49XP/TQQ5k9e3YGDfrgx/akSZPy4x//OGPHjk2SfO1rXxuQdXJ4+d3vfpdZs2blL//yL3P22Wfnueeey/vvv5+33347Dz/8cD72sY/l7rvvzqc+9anq4/sAUDZ9E73RN9FXeib6Q8/E4eaICGdGjRpVPe7o6OhxXvex7ucMVG0GTtn/X3fv3p3Pfvaz+ed//ucMGTIkP/zhD3PBBRf0ux7lq+eeWbt2bb7+9a+nsbExd911V/8XyWGlrJ9Ns2bNyplnnrnPnMbGxixcuDBJ8sorr+Sdd97pU20GTr1/Nl1xxRV55plnct5552XFihU555xz0tzcnLFjx+ZP//RP89xzz+XYY4/N66+/nhtvvLF/F8FRwz3w0UnfRK30TdRK30Qt9EzUSs/E4aSM+6QjIpzp/i6a3lLL7mN9fedNrbWbmpqqj71x+KrnnvmPdu/enQULFmTZsmUZPHhwfvCDH+TP//zP+1WLgVPPPbNw4cLs2LEjX/7ylzN69Ohs2bJlr9euXbuSfPBunz2f27lzZz+vhLLUc890/12mZ5xxRo/zJk2aVD1+4403+lSbgVPPPbNu3bo8+uijSZLrr78+lUplnzm/93u/l8svvzxJ8vDDD6coij7V5ujkHvjopG+iVvomaqVvohZ6JmqlZ+JwUsb97xERzpxxxhnVxxJXr17d47w9Y2PHjs2YMWP6VHvy5Mn7nN9b7e7f1Dl81XPPdLfnnV9Lly6tNhjz58/v36IZUPXcM+vXr0+S3HTTTRk1atQ+ryVLliRJ3nzzzern7rzzzoO5HEpQzz0zadKkPv3xwe43ivu7seTwUs89s3bt2urxxz/+8R7nnXbaaUk+eGfPv//7v/epNkcn98BHJ30TtdI3USt9E7XQM1ErPROHkzLuf4+IcKahoSHnnHNOkuTxxx/f75yiKLJixYokqemx6IkTJ+bkk0/utfbWrVvz7LPP1lybgVPPPbPH7t27c9lll+XBBx+sNhiXXnpp/xfNgCpjz3B0qeeeGTFiRP7oj/4oyQfv7unJnpvLSqWSCRMm9Lk+A6Oee2ZPA5P0/o7A7r/KwTvaP9zcAx+d9E3USt9ErfRN1ELPRK30TBxOSrn/LY4Q9957b5GkqFQqxQsvvLDP+IMPPlgkKZIUTz31VE21v/KVrxRJioaGhmL9+vX7jP/P//k/iyTF4MGDi9dee62/l0DJ6rlndu3aVcyfP79IUgwZMqRYunTpoVo2A6iee6Y3V1xxRZGkGD9+/CGrSTnquWfuv//+au1Vq1btM97e3l6MHTu2SFL8p//0n/p9DZSrXnumpaWlet68efP2O2fLli3FqaeeWiQp/uAP/qDf18DAGz9+fJGk+OpXv3pQddwDH530TdRK30St9E3UQs9ErfRMHApHSs90xIQzO3fuLKZMmVIkKU444YTqP77du3cXy5YtK5qamookxdy5c/c596tf/Wr1H9/+/iO+//771W/WkyZNKl588cWiKIqis7OzuOuuu4phw4YVSYrPf/7zdb1GDq167Zldu3YVl156abXBWLZsWRmXQwnq+X2mN5qMI1c998zu3buLP/zDPyySFBMmTCieeuqpYvfu3UVRFMXatWuLmTNnFkmKQYMGFStXrqzrdXLo1HPPzJs3rzq+YMGC4te//nXR1dVV7Nixo3j++eeL6dOnV8fvu+++el8qh9DmzZuL3/72t9XXSSedVCQpbrjhhr0+397evtd57oE/nPRN1ErfRK30TdRCz0St9Ez0x5HaMx0x4UxRFMX69euLCRMmVP+DNTQ0FCNGjKh+PHXq1GLz5s37nNeXH/4vvvhi8dGPfrQ6b9SoUcXQoUOrH19wwQXF9u3b63yFHGr12DP/9//+3+rY0KFDi+OOO67Xl3eHHVnq+X2mJ5qMI1s998zbb79dTJo0aa/azc3Ne30Puueee+p8hRxq9dozv/3tb4tp06ZV5+ypPWTIkL0+d8MNN5RwlRxKe971daDXFVdcsdd57oE/vPRN1ErfRK30TdRCz0St9EzU6kjtmY6Ivzmzx4QJE/LKK6/klltuyeTJk1OpVDJ06NBMmzYtixcvzgsvvJDRo0f3q/a0adOyZs2aXHfddTnttNOyc+fOHHPMMTn33HPz3e9+N4899liGDx9+iK+IeqvHnunq6qoe79y5M++8806vr23bth3qy6KO6vl9hqNTPffM2LFj89JLL2Xx4sU566yzMnTo0Gzbti0TJkzIlVdemZdeeilXXXXVIb4i6q1ee+bYY4/NCy+8kHvvvTcXXnhhjjvuuOzcuTNDhgzJqaeemgULFuTZZ5/N7bffXoer4kjlHvjopG+iVvomaqVvohZ6JmqlZ+JwUs/730pRFMUhXi8AAAAAAAA9OKKenAEAAAAAADjSCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABK9P8BJ4sBXIX8to4AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "de648d2d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.655833Z",
     "iopub.status.busy": "2024-06-06T14:42:33.655410Z",
     "iopub.status.idle": "2024-06-06T14:42:33.661452Z",
     "shell.execute_reply": "2024-06-06T14:42:33.660085Z"
    },
    "papermill": {
     "duration": 0.015895,
     "end_time": "2024-06-06T14:42:33.664138",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.648243",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "a85355b7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.677958Z",
     "iopub.status.busy": "2024-06-06T14:42:33.676596Z",
     "iopub.status.idle": "2024-06-06T14:42:33.757807Z",
     "shell.execute_reply": "2024-06-06T14:42:33.756526Z"
    },
    "papermill": {
     "duration": 0.091809,
     "end_time": "2024-06-06T14:42:33.761297",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.669488",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "mbpp.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')\n",
    "he.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e9c9df19",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.774703Z",
     "iopub.status.busy": "2024-06-06T14:42:33.774216Z",
     "iopub.status.idle": "2024-06-06T14:42:33.783479Z",
     "shell.execute_reply": "2024-06-06T14:42:33.782105Z"
    },
    "papermill": {
     "duration": 0.01923,
     "end_time": "2024-06-06T14:42:33.786317",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.767087",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(10.0, 15.015)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_ylim([10, None])\n",
    "axes[1].set_ylim([10, None])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "c56100ea",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.799713Z",
     "iopub.status.busy": "2024-06-06T14:42:33.799246Z",
     "iopub.status.idle": "2024-06-06T14:42:33.807845Z",
     "shell.execute_reply": "2024-06-06T14:42:33.806357Z"
    },
    "papermill": {
     "duration": 0.018441,
     "end_time": "2024-06-06T14:42:33.810483",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.792042",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['|', 'O']\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(mbpp) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(he) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "3059b2a1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.824268Z",
     "iopub.status.busy": "2024-06-06T14:42:33.823827Z",
     "iopub.status.idle": "2024-06-06T14:42:33.832747Z",
     "shell.execute_reply": "2024-06-06T14:42:33.831274Z"
    },
    "papermill": {
     "duration": 0.019293,
     "end_time": "2024-06-06T14:42:33.835442",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.816149",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HumanEval')"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('MBPP')\n",
    "axes[1].set_title('HumanEval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "85e2e4b9",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.849258Z",
     "iopub.status.busy": "2024-06-06T14:42:33.848856Z",
     "iopub.status.idle": "2024-06-06T14:42:33.860928Z",
     "shell.execute_reply": "2024-06-06T14:42:33.859557Z"
    },
    "papermill": {
     "duration": 0.022103,
     "end_time": "2024-06-06T14:42:33.863546",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.841443",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7dff28da6110>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "23522cac",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:33.877137Z",
     "iopub.status.busy": "2024-06-06T14:42:33.876719Z",
     "iopub.status.idle": "2024-06-06T14:42:34.509251Z",
     "shell.execute_reply": "2024-06-06T14:42:34.507846Z"
    },
    "papermill": {
     "duration": 0.642544,
     "end_time": "2024-06-06T14:42:34.512044",
     "exception": false,
     "start_time": "2024-06-06T14:42:33.869500",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "d2da3779",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:34.528832Z",
     "iopub.status.busy": "2024-06-06T14:42:34.528405Z",
     "iopub.status.idle": "2024-06-06T14:42:35.305660Z",
     "shell.execute_reply": "2024-06-06T14:42:35.304407Z"
    },
    "papermill": {
     "duration": 0.78894,
     "end_time": "2024-06-06T14:42:35.308619",
     "exception": false,
     "start_time": "2024-06-06T14:42:34.519679",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('augment_1.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 7.350163,
   "end_time": "2024-06-06T14:42:36.038837",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-06T14:42:28.688674",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/augment-10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d896595d",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:35.960984Z",
     "iopub.status.busy": "2024-06-06T14:42:35.960347Z",
     "iopub.status.idle": "2024-06-06T14:42:37.117191Z",
     "shell.execute_reply": "2024-06-06T14:42:37.115931Z"
    },
    "papermill": {
     "duration": 1.168276,
     "end_time": "2024-06-06T14:42:37.120583",
     "exception": false,
     "start_time": "2024-06-06T14:42:35.952307",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "405f703a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.134294Z",
     "iopub.status.busy": "2024-06-06T14:42:37.133610Z",
     "iopub.status.idle": "2024-06-06T14:42:37.145282Z",
     "shell.execute_reply": "2024-06-06T14:42:37.144109Z"
    },
    "papermill": {
     "duration": 0.021838,
     "end_time": "2024-06-06T14:42:37.148323",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.126485",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# MBPP\n",
    "dynamic = [34.40, 34.20, 36.10, 36.90, 36.40]\n",
    "static = [33.40, 32.80, 33.40, 33.90, 35.40]\n",
    "\n",
    "mbpp = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "mbpp.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c4fc05e2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.161097Z",
     "iopub.status.busy": "2024-06-06T14:42:37.160625Z",
     "iopub.status.idle": "2024-06-06T14:42:37.169432Z",
     "shell.execute_reply": "2024-06-06T14:42:37.168109Z"
    },
    "papermill": {
     "duration": 0.018463,
     "end_time": "2024-06-06T14:42:37.172150",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.153687",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# HumanEval\n",
    "dynamic = [24.30, 24.50, 27.30, 28.10, 27.10]\n",
    "static = [24.50, 24.40, 26.50, 26.40, 26.90]\n",
    "\n",
    "he = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "he.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5f9089e0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.185155Z",
     "iopub.status.busy": "2024-06-06T14:42:37.184208Z",
     "iopub.status.idle": "2024-06-06T14:42:37.656497Z",
     "shell.execute_reply": "2024-06-06T14:42:37.655265Z"
    },
    "papermill": {
     "duration": 0.482162,
     "end_time": "2024-06-06T14:42:37.659554",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.177392",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f8b21bf1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.673646Z",
     "iopub.status.busy": "2024-06-06T14:42:37.672628Z",
     "iopub.status.idle": "2024-06-06T14:42:37.678627Z",
     "shell.execute_reply": "2024-06-06T14:42:37.677493Z"
    },
    "papermill": {
     "duration": 0.016268,
     "end_time": "2024-06-06T14:42:37.681589",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.665321",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "83375fdf",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.696157Z",
     "iopub.status.busy": "2024-06-06T14:42:37.694958Z",
     "iopub.status.idle": "2024-06-06T14:42:37.779012Z",
     "shell.execute_reply": "2024-06-06T14:42:37.777570Z"
    },
    "papermill": {
     "duration": 0.094468,
     "end_time": "2024-06-06T14:42:37.782220",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.687752",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "mbpp.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')\n",
    "he.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "349dbafe",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.796181Z",
     "iopub.status.busy": "2024-06-06T14:42:37.795698Z",
     "iopub.status.idle": "2024-06-06T14:42:37.805486Z",
     "shell.execute_reply": "2024-06-06T14:42:37.804116Z"
    },
    "papermill": {
     "duration": 0.020101,
     "end_time": "2024-06-06T14:42:37.808230",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.788129",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(20.0, 29.505000000000003)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_ylim([20, None])\n",
    "axes[1].set_ylim([20, None])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "dfa057f2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.822543Z",
     "iopub.status.busy": "2024-06-06T14:42:37.821962Z",
     "iopub.status.idle": "2024-06-06T14:42:37.831281Z",
     "shell.execute_reply": "2024-06-06T14:42:37.829858Z"
    },
    "papermill": {
     "duration": 0.019987,
     "end_time": "2024-06-06T14:42:37.834418",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.814431",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['|', 'O']\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(mbpp) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(he) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "20a39687",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.849314Z",
     "iopub.status.busy": "2024-06-06T14:42:37.848327Z",
     "iopub.status.idle": "2024-06-06T14:42:37.857671Z",
     "shell.execute_reply": "2024-06-06T14:42:37.856363Z"
    },
    "papermill": {
     "duration": 0.019992,
     "end_time": "2024-06-06T14:42:37.860396",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.840404",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HumanEval')"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('MBPP')\n",
    "axes[1].set_title('HumanEval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c1caa822",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.875656Z",
     "iopub.status.busy": "2024-06-06T14:42:37.874140Z",
     "iopub.status.idle": "2024-06-06T14:42:37.887503Z",
     "shell.execute_reply": "2024-06-06T14:42:37.886168Z"
    },
    "papermill": {
     "duration": 0.024061,
     "end_time": "2024-06-06T14:42:37.890496",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.866435",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7cfee0c1d7e0>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1738febf",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:37.905614Z",
     "iopub.status.busy": "2024-06-06T14:42:37.904675Z",
     "iopub.status.idle": "2024-06-06T14:42:38.557144Z",
     "shell.execute_reply": "2024-06-06T14:42:38.555692Z"
    },
    "papermill": {
     "duration": 0.664354,
     "end_time": "2024-06-06T14:42:38.561215",
     "exception": false,
     "start_time": "2024-06-06T14:42:37.896861",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "1ec322ea",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:38.579510Z",
     "iopub.status.busy": "2024-06-06T14:42:38.579023Z",
     "iopub.status.idle": "2024-06-06T14:42:39.503132Z",
     "shell.execute_reply": "2024-06-06T14:42:39.501614Z"
    },
    "papermill": {
     "duration": 0.937299,
     "end_time": "2024-06-06T14:42:39.506749",
     "exception": false,
     "start_time": "2024-06-06T14:42:38.569450",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('augment_10.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 8.004285,
   "end_time": "2024-06-06T14:42:40.341290",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-06T14:42:32.337005",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/augment-100.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "192cea20",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:39.121783Z",
     "iopub.status.busy": "2024-06-06T14:42:39.120603Z",
     "iopub.status.idle": "2024-06-06T14:42:40.278292Z",
     "shell.execute_reply": "2024-06-06T14:42:40.276842Z"
    },
    "papermill": {
     "duration": 1.169497,
     "end_time": "2024-06-06T14:42:40.281530",
     "exception": false,
     "start_time": "2024-06-06T14:42:39.112033",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8f9cb064",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.294819Z",
     "iopub.status.busy": "2024-06-06T14:42:40.294132Z",
     "iopub.status.idle": "2024-06-06T14:42:40.307498Z",
     "shell.execute_reply": "2024-06-06T14:42:40.305887Z"
    },
    "papermill": {
     "duration": 0.023173,
     "end_time": "2024-06-06T14:42:40.310450",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.287277",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# MBPP\n",
    "dynamic = [47.60, 47.00, 52.80, 54.00, 53.20]\n",
    "static = [47.00, 46.00, 47.40, 50.40, 53.00]\n",
    "\n",
    "mbpp = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "mbpp.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0f3adda7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.323081Z",
     "iopub.status.busy": "2024-06-06T14:42:40.322521Z",
     "iopub.status.idle": "2024-06-06T14:42:40.331426Z",
     "shell.execute_reply": "2024-06-06T14:42:40.329992Z"
    },
    "papermill": {
     "duration": 0.018945,
     "end_time": "2024-06-06T14:42:40.334394",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.315449",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# HumanEval\n",
    "dynamic = [39.00, 40.20, 42.10, 45.70, 42.10]\n",
    "static = [37.80, 40.20, 39.60, 42.70, 43.30]\n",
    "\n",
    "he = pd.DataFrame({\n",
    "    'Dynamic': dynamic,\n",
    "    'Static': static\n",
    "})\n",
    "\n",
    "he.index = [\n",
    "    '$\\mathcal{SFT}_{25}$', '$\\mathcal{SFT}_{100}$', '$\\mathcal{DPO}_{QvS}$', '$\\mathcal{DPO}_{PvF}$', '$\\mathcal{DPO}_{All}$'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "36d05dbc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.347302Z",
     "iopub.status.busy": "2024-06-06T14:42:40.346811Z",
     "iopub.status.idle": "2024-06-06T14:42:40.831187Z",
     "shell.execute_reply": "2024-06-06T14:42:40.829608Z"
    },
    "papermill": {
     "duration": 0.493797,
     "end_time": "2024-06-06T14:42:40.833874",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.340077",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABmcAAAINCAYAAADLBKuvAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuNSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/xnp5ZAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA+EklEQVR4nO3df5CW5X0v/vfDb9ZlNxBTEX+ApmIk0BkEm+MoVQ6MQiqn01qLMRxtbXSaUGc01hw9iYY0OdVj8HROJmpjTGZ0QkSITo/JqKhET9XUnIhmlB9jJpFVC2IT0d2FheXH3t8/HJ7vUthln4XnXsDXa+aZuXev6/7sdevF7v2Z93PvVoqiKAIAAAAAAEApBg30AgAAAAAAAD5MhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACXqVzjT0dGRxx57LN/4xjfyZ3/2Zxk/fnwqlUoqlUoWLVp0SBb2zjvv5Prrr8/pp5+ekSNHZsyYMZkxY0buvffeFEVxSL4GAABAPeiZAACA3gzpz0n/7//9v3z6058+1GupWrVqVS688MK8++67SZLGxsa0t7fnueeey3PPPZcf/ehHeeSRRzJs2LC6rQEAAKC/9EwAAEBv+v1rzUaPHp1Zs2blhhtuyAMPPJCxY8cekgW1trbmoosuyrvvvptPfOIT+cUvfpH29vZs3bo13/72tzN06NCsWLEi11577SH5egAAAPWgZwIAAHrSrydnZsyYkc2bN+/1uRtvvPGQLGjx4sXZtGlTRo4cmUcffTSnnHJKkmTYsGFZuHBh2tra8t//+3/PPffck2uvvTYTJ048JF8XAADgUNEzAQAAvenXkzODBw8+1Ououv/++5Mkl156abXJ6O6aa65JY2Njdu/enSVLltRtHQAAAP2lZwIAAHrT719rVg+vvfZa3nzzzSTJ3Llz9zunsbExM2bMSJI88cQTpa0NAABgoOmZAADg6HBYhTOrV6+uHk+ePLnHeXvG1q5dW/c1AQAAHC70TAAAcHTo19+cqZeNGzdWj0844YQe5+0Za2try5YtW9LY2LjfeZ2dnens7Kx+3NXVlc2bN+ejH/1oKpXKIVo1AAAcnoqiSHt7e8aNG5dBgw6r92XRT3omAAA4tAaqbzqswpn29vbqcUNDQ4/zuo+1t7f32Gjceuut+drXvnboFggAAEegt956KyeeeOJAL4NDQM8EAAD1UXbfdFiFM4faTTfdlC9+8YvVj1tbW3PyySfnrbfeSlNT0wCuDAAA6q+trS0nnXRSRo0aNdBL4TClZwIA4MNuoPqmwyqc6X7xHR0dPTYDHR0d+z3nPxo+fHiGDx++z+ebmpo0GgAAfGj49VRHDz0TAADUR9l902H1i6fHjRtXPd6wYUOP8/aMNTU19fh4PgAAwNFGzwQAAEeHwyqcmTx5cvV49erVPc7bMzZp0qS6rwkAAOBwoWcCAICjw2EVzkycODEnn3xykuTxxx/f75ytW7fm2WefTZJccMEFpa0NAABgoOmZAADg6HBYhTOVSiWXX355kmTp0qVpaWnZZ86dd96ZLVu2ZPDgwfnsZz9b8goBAAAGjp4JAACODv0OZ95777387ne/q766urqSfPCHJ7t/fsuWLXudt2jRolQqlVQqlf02En/3d3+XsWPHpqOjI3/8x3+cVatWJUl27NiRu+++OzfffHOS5Oqrr87EiRP7u3wAAIC60jMBAAA96Xc4M3Xq1HzsYx+rvt56660kyTe/+c29Pv+3f/u3NdVtbm7OT37yk3z0ox/N2rVrM3369OofsfzCF76QHTt25IILLsg//uM/9nfpAAAAdadnAgAAenJY/VqzPaZNm5Y1a9bkuuuuy2mnnZadO3fmmGOOybnnnpvvfve7eeyxxzJ8+PCBXiYAAMCA0DMBAMCRrVIURTHQiyhLW1tbmpub09ramqampoFeDgAA1JX7X2plzwAA8GEzUPfAh+WTMwAAAAAAAEcr4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFCigwpn2tvbs2jRokyZMiWNjY1pbm7OWWedlTvuuCM7duw4qIX96Ec/yrx58zJu3LgMGzYsxxxzTE4//fRcddVV+eUvf3lQtQEAAMqgZwIAAPanUhRF0Z8T33jjjZx//vlpaWlJkjQ0NGT37t3p7OxMkkydOjUrV67M6NGja6rb2dmZSy65JD/+8Y+rn2tsbMyOHTuqzcugQYOyePHiXHfddTXVbmtrS3Nzc1pbW9PU1FTTuQAAcKRx/zuw9EwAAHD4G6h74H49ObNr167MmzcvLS0tOf744/Pkk09m69at6ejoyNKlSzNq1Ki8/PLLWbBgQc21/+Ef/qHaZHzhC1/Iv/3bv6W9vT3btm3Liy++mHPPPTddXV25/vrrs2rVqv4sHwAAoK70TAAAQG/6Fc7cd999efXVV5MkDz30UGbPnv1BsUGDMn/+/HznO99Jkjz66KNZuXJlTbXvv//+JMl5552XO++8MyeccEK19rRp0/KTn/wkjY2NKYoiP/rRj/qzfAAAgLrSMwEAAL3pdziTJDNnzszZZ5+9z/ill16aU045Jcn/3zj01dtvv50kmT59+n7Hm5ubM3HixCTJli1baqoNAABQBj0TAADQm5rDmY6Ojjz//PNJkrlz5+53TqVSyZw5c5IkTzzxRE31Tz311CTp8fH71tbW/OpXv0rSczMCAAAwUPRMAADAgdQczqxbty5dXV1JksmTJ/c4b8/Ypk2bsnnz5j7X//znP58keeaZZ7Jw4cJs2LAhSVIURV566aVcdNFF2bJlS84+++x+/X5mAACAetIzAQAAB1JzOLNx48bq8Z7fbbw/3ce6n3MgCxcuzJe+9KUMGjQod911V0488cSMGjUqI0aMyLRp0/LrX/86N954Y1auXJnBgwfXunwAAIC60jMBAAAHUnM4097eXj1uaGjocV73se7nHHBBgwbl1ltvzfe///00NjYm+eD3JO/YsSNJsn379rS2tmbr1q0HrNXZ2Zm2tra9XgAAAPWkZwIAAA6k5nCm3n73u99l1qxZ+cu//MucffbZee655/L+++/n7bffzsMPP5yPfexjufvuu/OpT32q+vh+T2699dY0NzdXXyeddFJJVwEAAFAfeiYAADjy1RzOjBo1qnrc0dHR47zuY93POZArrrgizzzzTM4777ysWLEi55xzTpqbmzN27Nj86Z/+aZ577rkce+yxef3113PjjTf2Wuumm25Ka2tr9fXWW2/1eR0AAAD9oWcCAAAOpOZwZty4cdXj3t6F1X2s+zm9WbduXR599NEkyfXXX59KpbLPnN/7vd/L5ZdfniR5+OGHUxRFj/WGDx+epqamvV4AAAD1pGcCAAAOpOZw5owzzsigQR+ctnr16h7n7RkbO3ZsxowZ06faa9eurR5//OMf73HeaaedluSDd5r9+7//e59qAwAAlEHPBAAAHEjN4UxDQ0POOeecJMnjjz++3zlFUWTFihVJkgsuuKDvixn0/y/njTfe6HHeO++8Uz3e8wcwAQAADgd6JgAA4EBqDmeSD37HcZI8/fTT+fnPf77P+PLly/P6668nSfVx+r4488wzq8d33333fuds3bo1999/f5LkD/7gD3LMMcf0uT4AAEAZ9EwAAEBv+h3OTJkyJUVR5OKLL87KlSuTJF1dXVm+fHmuuuqqJMncuXMza9asvc5dtGhRKpVKKpVKWlpa9hobP3585s2blyT58Y9/nP/6X/9rfvOb36QoiuzcuTM/+9nPcv7551ebmOuvv74/ywcAAKgrPRMAANCbIf06aciQPPLII5k5c2ZaWloye/bsNDQ0pKurK9u3b0+STJ06NUuWLKm59ve///3MmTMnq1atyg9+8IP84Ac/SENDQ3bs2JFdu3ZV591www01vcMMAACgLHomAACgN/16ciZJJkyYkFdeeSW33HJLJk+enEqlkqFDh2batGlZvHhxXnjhhYwePbrmuscee2xeeOGF3Hvvvbnwwgtz3HHHZefOnRkyZEhOPfXULFiwIM8++2xuv/32/i4dAACg7vRMAABATypFURQDvYiytLW1pbm5Oa2trWlqahro5QAAQF25/6VW9gwAAB82A3UP3O8nZwAAAAAAAKidcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEBxXOtLe3Z9GiRZkyZUoaGxvT3Nycs846K3fccUd27Nhx0IvbtGlTbr755kybNi1jxozJyJEjM378+MyZMye33XZbdu7cedBfAwAAoF70TAAAwP5UiqIo+nPiG2+8kfPPPz8tLS1JkoaGhuzevTudnZ1JkqlTp2blypUZPXp0vxb24IMP5uqrr05bW1uSZMSIERk2bFj14yR577338pGPfKTPNdva2tLc3JzW1tY0NTX1a10AAHCkcP87sPRMAABw+Buoe+B+PTmza9euzJs3Ly0tLTn++OPz5JNPZuvWreno6MjSpUszatSovPzyy1mwYEG/FrV8+fJcdtllaWtry9VXX501a9Zk27ZtaW1tTVtbW/7lX/4l1113XYYOHdqv+gAAAPWkZwIAAHrTrydnvve97+Vzn/tckuRnP/tZzj777L3GH3jggVx22WVJkqeeeiqzZs3qc+233347n/zkJ/Pee+/ljjvuyBe/+MVal9cj7wIDAODDxP3vwNEzAQDAkeGIenLmvvvuS5LMnDlznyYjSS699NKccsopSZL777+/ptrf+ta38t5772Xq1Km57rrr+rM8AACAAaVnAgAAelNzONPR0ZHnn38+STJ37tz9zqlUKpkzZ06S5Iknnqip/p7GZMGCBalUKrUuDwAAYEDpmQAAgAOpOZxZt25durq6kiSTJ0/ucd6esU2bNmXz5s19qr1+/fps3LgxSTJt2rS8+uqrueyyy3L88cdn+PDhOfHEEzN//vxqowMAAHC40TMBAAAHUnM4s6cRSJITTjihx3ndx7qf05tf/epX1ePnn38+06dPzwMPPJDW1taMGDEiGzZsyLJlyzJjxox8/etfP2C9zs7OtLW17fUCAACoJz0TAABwIDWHM+3t7dXjhoaGHud1H+t+Tm/ee++96vHNN9+ccePG5cknn8yWLVvS2tqaNWvW5Pzzz09RFLnlllvy8MMP91rv1ltvTXNzc/V10kkn9WkdAAAA/aVnAgAADqTmcKae9jz6nyRFUeShhx7K7NmzM2jQB8ucNGlSfvzjH2fs2LFJkq997Wu91rvpppvS2tpafb311lv1WzwAAECd6ZkAAODoUHM4M2rUqOpxR0dHj/O6j3U/p6+1Z82alTPPPHOfOY2NjVm4cGGS5JVXXsk777zTY73hw4enqalprxcAAEA96ZkAAIADqTmcGTduXPV4w4YNPc7rPtb9nN50/53LZ5xxRo/zJk2aVD1+4403+lQbAACgDHomAADgQGoOZ84444zqI/OrV6/ucd6esbFjx2bMmDF9qj1p0qQMHjz4gPOKoqgeVyqVPtUGAAAog54JAAA4kJrDmYaGhpxzzjlJkscff3y/c4qiyIoVK5IkF1xwQZ9rjxgxIn/0R3+UJFm3bl2P89auXZvkgyZjwoQJfa4PAABQb3omAADgQGoOZ5LkiiuuSJI8/fTT+fnPf77P+PLly/P6668nSS6//PKaav/VX/1VkmTlypV56aWX9hnfsmVL7rrrriTJpz71qXzsYx+rqT4AAEC96ZkAAIDe9DucmTJlSoqiyMUXX5yVK1cmSbq6urJ8+fJcddVVSZK5c+dm1qxZe527aNGiVCqVVCqVtLS07FP7s5/9bP7wD/9wr9pdXV1JPnhn2H/5L/8lmzZtyqBBg/I//sf/6M/yAQAA6krPBAAA9GZIv04aMiSPPPJIZs6cmZaWlsyePTsNDQ3p6urK9u3bkyRTp07NkiVLaq49aNCg/J//838ya9asrF27tlp76NChaW1tTZIMHTo0d955Z/7zf/7P/Vk+AABAXemZAACA3vTryZkkmTBhQl555ZXccsstmTx5ciqVSoYOHZpp06Zl8eLFeeGFFzJ69Oh+1R47dmxeeumlLF68OGeddVaGDh2abdu2ZcKECbnyyivz0ksvVd9pBgAAcDjSMwEAAD2pFEVRDPQiytLW1pbm5ua0tramqalpoJcDAAB15f6XWtkzAAB82AzUPXC/n5wBAAAAAACgdsIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRAcVzrS3t2fRokWZMmVKGhsb09zcnLPOOit33HFHduzYcajWmCT5m7/5m1QqlVQqlUyYMOGQ1gYAAKgHPRMAALA/Q/p74htvvJHzzz8/LS0tSZKGhoZ0dnbmxRdfzIsvvpglS5Zk5cqVGT169EEv8umnn84999xz0HUAAADKomcCAAB60q8nZ3bt2pV58+alpaUlxx9/fJ588sls3bo1HR0dWbp0aUaNGpWXX345CxYsOOgFdnR05KqrrsqQIUMyffr0g64HAABQb3omAACgN/0KZ+677768+uqrSZKHHnoos2fP/qDYoEGZP39+vvOd7yRJHn300axcufKgFvjlL385v/nNb/KlL30pn/zkJw+qFgAAQBn0TAAAQG/6Hc4kycyZM3P22WfvM37ppZfmlFNOSZLcf//9/V7cCy+8kG9961uZOHFivvKVr/S7DgAAQJn0TAAAQG9qDmc6Ojry/PPPJ0nmzp273zmVSiVz5sxJkjzxxBP9WlhnZ2euvPLKFEWRe+65JyNGjOhXHQAAgDLpmQAAgAOpOZxZt25durq6kiSTJ0/ucd6esU2bNmXz5s01L+zv//7vs27duvz1X/91zjvvvJrPBwAAGAh6JgAA4ECG1HrCxo0bq8cnnHBCj/O6j23cuDFjxozp89d4+eWXc/vtt+e4447LN7/5zVqXWNXZ2ZnOzs7qx21tbf2uBQAA0Bd6JgAA4EBqfnKmvb29etzQ0NDjvO5j3c85kF27duXKK6/Mrl278q1vfSsf+chHal1i1a233prm5ubq66STTup3LQAAgL7QMwEAAAdSczhTb7fddlt++ctf5qKLLspf/MVfHFStm266Ka2trdXXW2+9dYhWCQAAMDD0TAAAcOSr+deajRo1qnrc0dHR47zuY93P6c3atWvz9a9/PY2NjbnrrrtqXdo+hg8fnuHDhx90HQAAgL7SMwEAAAdS85Mz48aNqx5v2LChx3ndx7qf05uFCxdmx44d+fKXv5zRo0dny5Yte7127dqVJCmKovq5nTt31noJAAAAdaNnAgAADqTmcOaMM87IoEEfnLZ69eoe5+0ZGzt2bJ//sOX69euTfPBo/ahRo/Z5LVmyJEny5ptvVj9355131noJAAAAdaNnAgAADqTmcKahoSHnnHNOkuTxxx/f75yiKLJixYokyQUXXHAQywMAADiy6JkAAIADqTmcSZIrrrgiSfL000/n5z//+T7jy5cvz+uvv54kufzyy/tct6WlJUVR9Pja83XHjx9f/dy1117bn0sAAACoGz0TAADQm36HM1OmTElRFLn44ouzcuXKJElXV1eWL1+eq666Kkkyd+7czJo1a69zFy1alEqlkkqlkpaWloNbPQAAwGFIzwQAAPRmSL9OGjIkjzzySGbOnJmWlpbMnj07DQ0N6erqyvbt25MkU6dOrf6+YwAAgA8TPRMAANCbfj05kyQTJkzIK6+8kltuuSWTJ09OpVLJ0KFDM23atCxevDgvvPBCRo8efSjXCgAAcMTQMwEAAD2pFEVRDPQiytLW1pbm5ua0tramqalpoJcDAAB15f6XWtkzAAB82AzUPXC/n5wBAAAAAACgdsIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEh1UONPe3p5FixZlypQpaWxsTHNzc84666zccccd2bFjR79qbtiwIXfddVcuueSS/P7v/35GjhyZkSNH5pRTTslnPvOZ/PSnPz2YJQMAAJRGzwQAAOxPpSiKoj8nvvHGGzn//PPT0tKSJGloaMju3bvT2dmZJJk6dWpWrlyZ0aNH97nmW2+9lfHjx6f7khoaGlIURbZt21b93JVXXpl77rkngwcPrmnNbW1taW5uTmtra5qammo6FwAAjjTufweWngkAAA5/A3UP3K8nZ3bt2pV58+alpaUlxx9/fJ588sls3bo1HR0dWbp0aUaNGpWXX345CxYsqKnu7t27UxRFZs2alfvuuy8bNmzI1q1bs2XLlqxZsyZ/8id/kiT5/ve/n0WLFvVn6QAAAHWnZwIAAHrTrydnvve97+Vzn/tckuRnP/tZzj777L3GH3jggVx22WVJkqeeeiqzZs3qU93W1tb85je/yZlnnrnf8aIo8ulPfzqPP/54Ghsb89vf/jYjRozo87q9CwwAgA8T978DR88EAABHhiPqyZn77rsvSTJz5sx9mowkufTSS3PKKackSe6///4+121ubu6xyUiSSqWSK6+8MkmyZcuWrFu3rpZlAwAAlELPBAAA9KbmcKajoyPPP/98kmTu3Ln7nVOpVDJnzpwkyRNPPHEQy9tX93d97d69+5DWBgAAOFh6JgAA4EBqDmfWrVuXrq6uJMnkyZN7nLdnbNOmTdm8eXM/l7evZ555JkkybNiwTJw48ZDVBQAAOBT0TAAAwIEMqfWEjRs3Vo9POOGEHud1H9u4cWPGjBlT65fax/r16/NP//RPSZL58+cf8Pe/dXZ2prOzs/pxW1vbQa8BAACgN3omAADgQGp+cqa9vb163NDQ0OO87mPdz+mvbdu25ZJLLklHR0eOPfbY3HbbbQc859Zbb01zc3P1ddJJJx30OgAAAHqjZwIAAA6k5nBmIOzatSuXXXZZVq1alaFDh2bJkiUZN27cAc+76aab0traWn299dZbJawWAACgXHomAAA4stT8a81GjRpVPe7o6OhxXvex7ufUavfu3fnsZz+bf/7nf86QIUPywx/+MBdccEGfzh0+fHiGDx/e768NAABQKz0TAABwIDU/OdP93VcbNmzocV73sb68Y2t/du/enQULFmTZsmUZPHhwfvCDH+TP//zP+1ULAACgDHomAADgQGoOZ84444wMGvTBaatXr+5x3p6xsWPH9usPW+5599fSpUurTcb8+fNrrgMAAFAmPRMAAHAgNYczDQ0NOeecc5Ikjz/++H7nFEWRFStWJEmfH6fvbvfu3bnsssvy4IMPVpuMSy+9tOY6AAAAZdMzAQAAB1JzOJMkV1xxRZLk6aefzs9//vN9xpcvX57XX389SXL55ZfXVHvPu7+WLVuWIUOGZMmSJZoMAADgiKJnAgAAetPvcGbKlCkpiiIXX3xxVq5cmSTp6urK8uXLc9VVVyVJ5s6dm1mzZu117qJFi1KpVFKpVNLS0rLX2J7fl/zggw9W/5Clx/IBAIAjjZ4JAADozZB+nTRkSB555JHMnDkzLS0tmT17dhoaGtLV1ZXt27cnSaZOnZolS5bUVPf555/P0qVLkySVSiXXXHNNrrnmmh7n/+///b81IgAAwGFHzwQAAPSmX+FMkkyYMCGvvPJKFi9enIcffjjr16/P0KFD88lPfjKf+cxncs0112TYsGE11ezq6qoe79y5M++8806v87dt29avtQMAANSbngkAAOhJpSiKYqAXUZa2trY0NzentbU1TU1NA70cAACoK/e/1MqeAQDgw2ag7oH79TdnAAAAAAAA6B/hDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUCLhDAAAAAAAQImEMwAAAAAAACUSzgAAAAAAAJRIOAMAAAAAAFAi4QwAAAAAAECJhDMAAAAAAAAlEs4AAAAAAACUSDgDAAAAAABQIuEMAAAAAABAiYQzAAAAAAAAJRLOAAAAAAAAlEg4AwAAAAAAUKKDCmfa29uzaNGiTJkyJY2NjWlubs5ZZ52VO+64Izt27Diohb3zzju5/vrrc/rpp2fkyJEZM2ZMZsyYkXvvvTdFURxUbQAAgDLomQAAgP2pFP28a3/jjTdy/vnnp6WlJUnS0NCQ3bt3p7OzM0kyderUrFy5MqNHj6659qpVq3LhhRfm3XffTZI0NjZm+/bt2bVrV5LkwgsvzCOPPJJhw4bVVLetrS3Nzc1pbW1NU1NTzesCAIAjifvfgaVnAgCAw99A3QP368mZXbt2Zd68eWlpacnxxx+fJ598Mlu3bk1HR0eWLl2aUaNG5eWXX86CBQtqrt3a2pqLLroo7777bj7xiU/kF7/4Rdrb27N169Z8+9vfztChQ7NixYpce+21/Vk6AABA3emZAACA3vQrnLnvvvvy6quvJkkeeuihzJ49+4NigwZl/vz5+c53vpMkefTRR7Ny5cqaai9evDibNm3KyJEj8+ijj2b69OlJkmHDhmXhwoX52te+liS555578qtf/ao/ywcAAKgrPRMAANCbfoczSTJz5sycffbZ+4xfeumlOeWUU5Ik999/f02198zvXqO7a665Jo2Njdm9e3eWLFlS69IBAADqTs8EAAD0puZwpqOjI88//3ySZO7cufudU6lUMmfOnCTJE0880efar732Wt58881eazc2NmbGjBk11wYAACiDngkAADiQmsOZdevWpaurK0kyefLkHuftGdu0aVM2b97cp9qrV6/e5/zeaq9du7ZPdQEAAMqiZwIAAA5kSK0nbNy4sXp8wgkn9Div+9jGjRszZsyYQ167ra0tW7ZsSWNj437ndXZ2prOzs/pxa2tr9TwAADja7bnvLYpigFfy4aJnAgCAI8dA9U01hzPt7e3V44aGhh7ndR/rfk49avfUaNx6663VP4bZ3UknndSn9QAAwNHg3XffTXNz80Av40NDzwQAAEeesvummsOZI8lNN92UL37xi9WP33///YwfPz5vvvmm5pQ+aWtry0knnZS33norTU1NA70cDnP2C7WyZ6iVPUOtWltbc/LJJ/fpiQw+nPRMHCw/m6iVPUOt7BlqZc9Qq4Hqm2oOZ0aNGlU97ujo6HFe97Hu59RSu6d/PH2tPXz48AwfPnyfzzc3N/uHSU2amprsGfrMfqFW9gy1smeo1aBBNf+pSQ6CnokPIz+bqJU9Q63sGWplz1Crsvummr/auHHjqscbNmzocV73se7nHMraTU1NPT6eDwAAMBD0TAAAwIHUHM6cccYZ1QRp9erVPc7bMzZ27Ng+Pw40efLkfc7vrfakSZP6VBcAAKAseiYAAOBAag5nGhoacs455yRJHn/88f3OKYoiK1asSJJccMEFfa49ceLEnHzyyb3W3rp1a5599tmaaycfPLL/1a9+db+P7cP+2DPUwn6hVvYMtbJnqJU9MzD0THyY2DPUyp6hVvYMtbJnqNVA7ZlKURRFrSd973vfy+c+97lUKpX867/+az71qU/tNb5s2bLMnz8/SfLUU09l1qxZfa5988035xvf+EYaGhqyZs2aTJgwYa/x22+/Pf/tv/23DB48OGvXrs3EiRNrXT4AAEBd6ZkAAIDe9Osv3FxxxRWZMmVKiqLIxRdfnJUrVyZJurq6snz58lx11VVJkrlz5+7TZCxatCiVSiWVSiUtLS371P67v/u7jB07Nh0dHfnjP/7jrFq1KkmyY8eO3H333bn55puTJFdffbUmAwAAOCzpmQAAgN4M6ddJQ4bkkUceycyZM9PS0pLZs2enoaEhXV1d2b59e5Jk6tSpWbJkSc21m5ub85Of/CQXXnhh1q5dm+nTp2fUqFHZvn17du7cmeSDR/P/8R//sT9LBwAAqDs9EwAA0Jt+PTmTJBMmTMgrr7ySW265JZMnT06lUsnQoUMzbdq0LF68OC+88EJGjx7dr9rTpk3LmjVrct111+W0007Lzp07c8wxx+Tcc8/Nd7/73Tz22GN+ZyAAAHBY0zMBAAA96dffnAEAAAAAAKB/+v3kzEBpb2/PokWLMmXKlDQ2Nqa5uTlnnXVW7rjjjuzYseOgar/zzju5/vrrc/rpp2fkyJEZM2ZMZsyYkXvvvTcyrCNXPfbMhg0bctddd+WSSy7J7//+72fkyJEZOXJkTjnllHzmM5/JT3/600N8FZSpnt9n/qO/+Zu/qf5O+f/4x3w5ctR7z2zatCk333xzpk2bljFjxmTkyJEZP3585syZk9tuu636K2w4ctRzz/zoRz/KvHnzMm7cuAwbNizHHHNMTj/99Fx11VX55S9/eWgugNJ0dHTkscceyze+8Y382Z/9WcaPH1/9ubFo0aJD8jXcAx+d9E3USt9ErfRN1ELPRK30TPTVEd0zFUeQlpaWYsKECUWSIknR0NBQDB8+vPrx1KlTi82bN/er9osvvlh89KMfrdZqbGwshgwZUv34wgsvLDo7Ow/xFVFv9dgzb775ZlGpVKo19tQdOXLkXp+78sori127dtXpyqiXen6f+Y9++tOf7rWXxo8ff0jqUq5675mlS5cWTU1N1XojRozY6+MkxXvvvXfoLoi6q9ee2b59ezFv3ry99kZjY2MxbNiw6seDBg0q/tf/+l91uCrq5emnn97r/2n311e/+tWDru8e+Oikb6JW+iZqpW+iFnomaqVnohZHcs90xIQzO3fuLKZMmVIkKY4//vjiySefLIqiKHbv3l0sXbq0GDVqVJGk+PSnP11z7ffff78YO3ZskaT4xCc+UfziF78oiqIoOjs7i29/+9vF0KFDiyTF5z//+UN6TdRXvfbM+vXriyTFrFmzivvuu6/YsGFDte6aNWuKP/mTP6n+4/zKV75yyK+L+qnn95n/aOvWrcXHP/7xYujQocX06dM1GUeoeu+ZZcuWFYMGDSqSFFdffXWxZs2a6lhbW1vxL//yL8V1111XbNmy5ZBcD/VXzz1zyy23VH/+fOELXyj+7d/+rVr7xRdfLM4999wiSVGpVIoXX3zxkF4X9fP0008Xo0ePLmbNmlXccMMNxQMPPFC9bz3YRsM98NFJ30St9E3USt9ELfRM1ErPRK2O5J7piAln7r333uo/np/97Gf7jP/whz+sjj/11FM11f7KV75SJClGjhxZvP766/uM/8M//EORpBg8eHDx2muv9fsaKFe99sz7779frFq1qsfxrq6uYs6cOdUkddu2bf1aP+Wr5/eZ/+jaa68tkhRf/vKXiyuuuEKTcYSq557ZuHFjMXr06CJJcccddxyqJTPA6rln9ryz7Lzzztvv+Pvvv180NjYWSYobb7yxP8tnAOzv3eTjx48/JI2Ge+Cjk76JWumbqJW+iVromaiVnolaHck90xETzsyYMaNIUsycOXO/411dXcUpp5xSJCkuv/zymmqffPLJRZLir/7qr/Y73t7eXv2Hecstt9S8dgZGPffMgSxbtqz6g+Kll146pLWpn7L2zL/+678WgwYNKiZOnFhs27ZNk3EEq+eeufHGG4vkg8e1u7q6DsVyOQzUc8/secz/+uuv73HOmWeeWSQp/vZv/7am2hxeDlWj4R746KRvolb6Jmqlb6IWeiZqpWfiUDhSeqZBOQJ0dHTk+eefT5LMnTt3v3MqlUrmzJmTJHniiSf6XPu1117Lm2++2WvtxsbGzJgxo+baDJx67pm+GDFiRPV49+7dh7Q29VHWnuns7MyVV16Zoihyzz337LVXOLLUe8/cf//9SZIFCxakUqkcxEo5XNR7z5x66qlJklWrVu13vLW1Nb/61a+SJNOnT6+pNkcf98BHJ30TtdI3USt9E7XQM1ErPROHkzLuf4+IcGbdunXp6upKkkyePLnHeXvGNm3alM2bN/ep9urVq/c5v7faa9eu7VNdBlY990xfPPPMM0mSYcOGZeLEiYesLvVT1p75+7//+6xbty5//dd/nfPOO69/i+WwUM89s379+mzcuDFJMm3atLz66qu57LLLcvzxx2f48OE58cQTM3/+/OpNK0eGen+f+fznP5/kg59BCxcuzIYNG5IkRVHkpZdeykUXXZQtW7bk7LPPzoIFC/p7GRwl3AMfnfRN1ErfRK30TdRCz0St9EwcTsq4/z0iwpk932yT5IQTTuhxXvex7uccytptbW3ZsmVLn2ozcOq5Zw5k/fr1+ad/+qckyfz589PU1HRI6lJfZeyZl19+ObfffnuOO+64fPOb36x9kRxW6rln9rxTJ0mef/75TJ8+PQ888EBaW1szYsSIbNiwIcuWLcuMGTPy9a9/vR+rZyDU+/vMwoUL86UvfSmDBg3KXXfdlRNPPDGjRo3KiBEjMm3atPz617/OjTfemJUrV2bw4MH9uwiOGu6Bj076Jmqlb6JW+iZqoWeiVnomDidl3P8eEeFMe3t79bihoaHHed3Hup8zULUZOAP1/3Xbtm255JJL0tHRkWOPPTa33XbbQdekHPXeM7t27cqVV16ZXbt25Vvf+lY+8pGP9GudHD7quWfee++96vHNN9+ccePG5cknn8yWLVvS2tqaNWvW5Pzzz09RFLnlllvy8MMP9+MKKFu9v88MGjQot956a77//e+nsbExSbJly5bs2LEjSbJ9+/a0trZm69attS6do5B74KOTvola6Zuolb6JWuiZqJWeicNJGfdJR0Q4A0eCXbt25bLLLsuqVasydOjQLFmyJOPGjRvoZXGYuO222/LLX/4yF110Uf7iL/5ioJfDYW7PY9zJB49XP/TQQ5k9e3YGDfrgx/akSZPy4x//OGPHjk2SfO1rXxuQdXJ4+d3vfpdZs2blL//yL3P22Wfnueeey/vvv5+33347Dz/8cD72sY/l7rvvzqc+9anq4/sAUDZ9E73RN9FXeib6Q8/E4eaICGdGjRpVPe7o6OhxXvex7ucMVG0GTtn/X3fv3p3Pfvaz+ed//ucMGTIkP/zhD3PBBRf0ux7lq+eeWbt2bb7+9a+nsbExd911V/8XyWGlrJ9Ns2bNyplnnrnPnMbGxixcuDBJ8sorr+Sdd97pU20GTr1/Nl1xxRV55plnct5552XFihU555xz0tzcnLFjx+ZP//RP89xzz+XYY4/N66+/nhtvvLF/F8FRwz3w0UnfRK30TdRK30Qt9EzUSs/E4aSM+6QjIpzp/i6a3lLL7mN9fedNrbWbmpqqj71x+KrnnvmPdu/enQULFmTZsmUZPHhwfvCDH+TP//zP+1WLgVPPPbNw4cLs2LEjX/7ylzN69Ohs2bJlr9euXbuSfPBunz2f27lzZz+vhLLUc890/12mZ5xxRo/zJk2aVD1+4403+lSbgVPPPbNu3bo8+uijSZLrr78+lUplnzm/93u/l8svvzxJ8vDDD6coij7V5ujkHvjopG+iVvomaqVvohZ6JmqlZ+JwUsb97xERzpxxxhnVxxJXr17d47w9Y2PHjs2YMWP6VHvy5Mn7nN9b7e7f1Dl81XPPdLfnnV9Lly6tNhjz58/v36IZUPXcM+vXr0+S3HTTTRk1atQ+ryVLliRJ3nzzzern7rzzzoO5HEpQzz0zadKkPv3xwe43ivu7seTwUs89s3bt2urxxz/+8R7nnXbaaUk+eGfPv//7v/epNkcn98BHJ30TtdI3USt9E7XQM1ErPROHkzLuf4+IcKahoSHnnHNOkuTxxx/f75yiKLJixYokqemx6IkTJ+bkk0/utfbWrVvz7LPP1lybgVPPPbPH7t27c9lll+XBBx+sNhiXXnpp/xfNgCpjz3B0qeeeGTFiRP7oj/4oyQfv7unJnpvLSqWSCRMm9Lk+A6Oee2ZPA5P0/o7A7r/KwTvaP9zcAx+d9E3USt9ErfRN1ELPRK30TBxOSrn/LY4Q9957b5GkqFQqxQsvvLDP+IMPPlgkKZIUTz31VE21v/KVrxRJioaGhmL9+vX7jP/P//k/iyTF4MGDi9dee62/l0DJ6rlndu3aVcyfP79IUgwZMqRYunTpoVo2A6iee6Y3V1xxRZGkGD9+/CGrSTnquWfuv//+au1Vq1btM97e3l6MHTu2SFL8p//0n/p9DZSrXnumpaWlet68efP2O2fLli3FqaeeWiQp/uAP/qDf18DAGz9+fJGk+OpXv3pQddwDH530TdRK30St9E3UQs9ErfRMHApHSs90xIQzO3fuLKZMmVIkKU444YTqP77du3cXy5YtK5qamookxdy5c/c596tf/Wr1H9/+/iO+//771W/WkyZNKl588cWiKIqis7OzuOuuu4phw4YVSYrPf/7zdb1GDq167Zldu3YVl156abXBWLZsWRmXQwnq+X2mN5qMI1c998zu3buLP/zDPyySFBMmTCieeuqpYvfu3UVRFMXatWuLmTNnFkmKQYMGFStXrqzrdXLo1HPPzJs3rzq+YMGC4te//nXR1dVV7Nixo3j++eeL6dOnV8fvu+++el8qh9DmzZuL3/72t9XXSSedVCQpbrjhhr0+397evtd57oE/nPRN1ErfRK30TdRCz0St9Ez0x5HaMx0x4UxRFMX69euLCRMmVP+DNTQ0FCNGjKh+PHXq1GLz5s37nNeXH/4vvvhi8dGPfrQ6b9SoUcXQoUOrH19wwQXF9u3b63yFHGr12DP/9//+3+rY0KFDi+OOO67Xl3eHHVnq+X2mJ5qMI1s998zbb79dTJo0aa/azc3Ne30Puueee+p8hRxq9dozv/3tb4tp06ZV5+ypPWTIkL0+d8MNN5RwlRxKe971daDXFVdcsdd57oE/vPRN1ErfRK30TdRCz0St9EzU6kjtmY6Ivzmzx4QJE/LKK6/klltuyeTJk1OpVDJ06NBMmzYtixcvzgsvvJDRo0f3q/a0adOyZs2aXHfddTnttNOyc+fOHHPMMTn33HPz3e9+N4899liGDx9+iK+IeqvHnunq6qoe79y5M++8806vr23bth3qy6KO6vl9hqNTPffM2LFj89JLL2Xx4sU566yzMnTo0Gzbti0TJkzIlVdemZdeeilXXXXVIb4i6q1ee+bYY4/NCy+8kHvvvTcXXnhhjjvuuOzcuTNDhgzJqaeemgULFuTZZ5/N7bffXoer4kjlHvjopG+iVvomaqVvohZ6JmqlZ+JwUs/730pRFMUhXi8AAAAAAAA9OKKenAEAAAAAADjSCWcAAAAAAABKJJwBAAAAAAAokXAGAAAAAACgRMIZAAAAAACAEglnAAAAAAAASiScAQAAAAAAKJFwBgAAAAAAoETCGQAAAAAAgBIJZwAAAAAAAEoknAEAAAAAACiRcAYAAAAAAKBEwhkAAAAAAIASCWcAAAAAAABK9P8BJ4sBXIX8to4AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "609e4138",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.846770Z",
     "iopub.status.busy": "2024-06-06T14:42:40.846229Z",
     "iopub.status.idle": "2024-06-06T14:42:40.853313Z",
     "shell.execute_reply": "2024-06-06T14:42:40.851692Z"
    },
    "papermill": {
     "duration": 0.016898,
     "end_time": "2024-06-06T14:42:40.856031",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.839133",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "43cc0ca4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.871013Z",
     "iopub.status.busy": "2024-06-06T14:42:40.870462Z",
     "iopub.status.idle": "2024-06-06T14:42:40.959715Z",
     "shell.execute_reply": "2024-06-06T14:42:40.957994Z"
    },
    "papermill": {
     "duration": 0.101534,
     "end_time": "2024-06-06T14:42:40.962879",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.861345",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "mbpp.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')\n",
    "he.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[6:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "376957ae",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:40.975742Z",
     "iopub.status.busy": "2024-06-06T14:42:40.975245Z",
     "iopub.status.idle": "2024-06-06T14:42:40.985352Z",
     "shell.execute_reply": "2024-06-06T14:42:40.983903Z"
    },
    "papermill": {
     "duration": 0.019757,
     "end_time": "2024-06-06T14:42:40.988018",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.968261",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(30.0, 47.985)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_ylim([30, None])\n",
    "axes[1].set_ylim([30, None])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5a30b741",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:41.002776Z",
     "iopub.status.busy": "2024-06-06T14:42:41.002226Z",
     "iopub.status.idle": "2024-06-06T14:42:41.011394Z",
     "shell.execute_reply": "2024-06-06T14:42:41.010027Z"
    },
    "papermill": {
     "duration": 0.020568,
     "end_time": "2024-06-06T14:42:41.014032",
     "exception": false,
     "start_time": "2024-06-06T14:42:40.993464",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['|', 'O']\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(mbpp) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(he) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "44107b37",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:41.028037Z",
     "iopub.status.busy": "2024-06-06T14:42:41.027412Z",
     "iopub.status.idle": "2024-06-06T14:42:41.037295Z",
     "shell.execute_reply": "2024-06-06T14:42:41.035771Z"
    },
    "papermill": {
     "duration": 0.020235,
     "end_time": "2024-06-06T14:42:41.039957",
     "exception": false,
     "start_time": "2024-06-06T14:42:41.019722",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HumanEval')"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('MBPP')\n",
    "axes[1].set_title('HumanEval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "835cf001",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:41.054497Z",
     "iopub.status.busy": "2024-06-06T14:42:41.053300Z",
     "iopub.status.idle": "2024-06-06T14:42:41.067255Z",
     "shell.execute_reply": "2024-06-06T14:42:41.065751Z"
    },
    "papermill": {
     "duration": 0.024591,
     "end_time": "2024-06-06T14:42:41.070382",
     "exception": false,
     "start_time": "2024-06-06T14:42:41.045791",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7c9fce02beb0>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6eb9052c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:41.085362Z",
     "iopub.status.busy": "2024-06-06T14:42:41.084979Z",
     "iopub.status.idle": "2024-06-06T14:42:41.770809Z",
     "shell.execute_reply": "2024-06-06T14:42:41.769149Z"
    },
    "papermill": {
     "duration": 0.698687,
     "end_time": "2024-06-06T14:42:41.775802",
     "exception": false,
     "start_time": "2024-06-06T14:42:41.077115",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABksAAAJ7CAYAAABDHqYtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuNSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/xnp5ZAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdeXxU5d3///dkJhASEwIJIKsgSwABxaoIERURZLNgcCnVglDQqmD5eStfW62E1hatbbFGoAgqWJUbrSxuCKggCApSQQQjIvsiS5AsJAQymfn9kXuOmcySmWSWM+T1fDx8OFznnGuuK+dzznWdc825jsXpdDoFAAAAAAAAAABQR8VFuwAAAAAAAAAAAADRxGAJAAAAAAAAAACo0xgsAQAAAAAAAAAAdRqDJQAAAAAAAAAAoE5jsAQAAAAAAAAAANRpDJYAAAAAAAAAAIA6jcESAAAAAAAAAABQpzFYAgAAAAAAAAAA6jQGSwAAAAAAAAAAQJ3GYAkAAAAAAAAAU7v77rtlsVhksVi0b9++aBcHwHmIwRIAiCGujqHrv0mTJgW87eTJkz2292bfvn0e61X+z2q1KjU1VT169NCECRO0du3aar87OzvbZ3716tVTkyZNlJmZqUcffVTff/+9z3zmz5/vMx+bzaa0tDRdccUVevDBB7V169aA/zYAAAAAvKvu+sGbNWvWGNtcf/314SscPFQeUAjmP66fAIDBEgCIaQsXLtS5c+eqXa+srEyvvfZaSL7T4XCooKBAX3/9tebNm6frrrtOt99+u0pLS2uUX1lZmfLy8rRhwwY9/fTT6tKli5588smg8ykvL9ePP/6o//73v8rJyVHPnj31wAMPqLy8vEblAgAAAAAAQN1hi3YBAADBs9lsstvtOnnypN555x2NHDnS7/rvvvuu8vLy3LYNRJMmTfTCCy+4pdntdh0/flyffPKJ3nrrLZWXl+vNN9+UzWbT66+/Xm2ed9xxh37xi18Y/y4rK9PevXu1cOFCbd26VXa7XX/4wx+UkJCghx9+2Gc+/fr104MPPuhWrkOHDmnJkiXG0y6zZs2SxWLR888/H1B9AQAAAOB8MWnSJN1www0BrduuXbswlwYAzI/BEgCIQe3bt5fD4dCuXbs0f/78agdL5s+fL0nq1KmTLBaLdu7cGdD3JCYmasSIEV6X3X///fr44481cOBAlZeXa+HChfrDH/6gLl26+M2zc+fOXvN8+OGH9eCDD2rmzJmSKqbuuvvuu5Wenu41nzZt2njNZ/LkyfrrX/+q//f//p8kafbs2brvvvt0ySWX+C0XAAAAAJxPLr/8cp/XcwAAT0zDBQAxasyYMZKkDz74QMeOHfO53okTJ7R8+XK3bULlhhtu0M9//nPj35988kmN84qLi9Ozzz6rNm3aSJKKi4uNcgdrypQp6t27t6SKacMWL15c43IBAAAAAADg/MdgCQDEqNGjRysuLk52u93v+0heffVVlZWVKS4uTqNHjw55OTp37mx8LigoqFVeNptNN910k/Hvr7/+usZ5DRs2LCT5AAAAAAi966+/PuAXx1e3bnZ2trF8zZo1kqSPPvpII0eOVOvWrZWQkKD27dvrnnvu0b59+9y2LS0t1Zw5c9SnTx81adJEiYmJ6t69u5566imdPXvWb7kKCwv12muv6de//rV69uyp1NRUxcfHq3Hjxrr88sv1P//zP9q9e3e19Wvbtq0sFovatm0rqWKK4RdeeEHXXHON0tPT1aBBA3Xs2FETJ07UoUOHqs2vth566CHj7/nOO+8EtM3ll18ui8WievXq6eTJk27Lzpw5oyVLluiBBx5Qr169lJaWpvj4eDVs2FCXXHKJ7rvvPn311VfhqAoABIVpuAAgRrVu3Vo33HCDPvzwQy1YsEAPPfSQ1/UWLFggSerfv79atWoV8nK43oUiyXgqpDaaNGlifM7Pz496PgAAAABiy//7f/9Pf/3rX93S9uzZoz179ug///mPPvroI/Xs2VNHjx7VzTffrM2bN7utu337dv3ud7/T+++/rxUrVqhBgwYe33Hu3Dk1bdrU64DKqVOndOrUKW3ZskXPPfecnn32WT3wwAMBlT0vL08jRozQ+vXr3dK///57ff/993r99de1atUq/exnPwsov5r41a9+pRkzZkiq+PHdzTff7Hf93NxcbdmyRZI0ZMgQpaWluS3v2rWrxyCVVDHY9M033+ibb77Rv/71L/3ud7/TX/7yl9BUAgBqgMESAIhhd999tz788ENt27ZNX375pS6//HK35Vu2bDF+oXP33XeH/PtPnjyppUuXSpLq16+vvn371jrPEydOGJ9TUlKing8AAACA2DFz5kz95z//Ubt27TR27Fh16tRJ+fn5+ve//63169fr1KlTuvXWW/X1119r6NCh+vLLLzVkyBANGzZMaWlp+vbbb/Xcc8/p5MmTWrdunf785z/rySef9Pgeh8Ohs2fPqkWLFhowYIB69OihZs2aKS4uTgcPHtSGDRv09ttvy263a+LEiWrRooVuueUWv2W32+0aOXKk1q9fr379+mnEiBFq3ry5Dh8+rHnz5mnHjh06deqUfvGLX2jHjh2qV69eWP6GPXv21CWXXKIdO3bonXfeUWFhod9rqn//+9/G51/96lcey8+cOaPGjRtrwIAB6tmzp1q2bKn4+HgdPnxYX375pd544w2VlZVp+vTpatq0qSZPnhyOagFAtRgsAYAYlpWVpZSUFBUWFmr+/PkegyWuF7s3bNiw2o55oMrLy3X8+HGtXbtW2dnZxqDE7373u1o/uWK327Vy5Urj3927d69xXu+9915I8gEAAAAQO/7zn/9o2LBhevPNN5WQkGCkT5gwQUOGDNGKFSu0Z88eXXvttdq6datee+01/fKXv3TL4xe/+IUuu+wynTlzRjNnztQf/vAH1a9f322d+Ph4LV++XDfddJPP6cG2bdumm266SUePHtXDDz+s4cOHKy7O94z4hw8f1uHDhzVnzhzdc889bst+85vf6Prrr9fGjRv1/fffa+nSpbr99tuD/fME7K677tLvfvc7nTlzRm+99ZbGjh3rdT2n06nXX39dkpSamuo2HbLL/PnzdeONN8pm834b8s9//rMGDRqkb7/9Vk888YR+/etfKzk5OXSVAYAA8c4SAIhhDRo0MDrICxcuVFlZmbGsrKzM6LTefvvtXh8dr87+/fuNuWpd/9lsNrVo0UK/+MUvtHPnTl111VVasGCBpk6dWqu6OJ1OPfzww9q/f79RtyFDhtQor3/84x/asGGDJMlisSgrK6tWZQMAAAAgj2sDX//169cvamVs2rSpXn31VbeBEkmKi4tzu2b573//q3vvvddjoESSOnXqpLvuuktSxZS+mzZt8ljHarVq0KBBft+50qNHD2NaqT179hjXKP6MGzfOY6BEkhISEtyecFmxYkW1eY0dOzag/XX99dd7bHvnnXcadXv11Vd9fse6deuMa7jbbrvNY1BJkgYNGuRzoESSLrroIs2aNUuSVFRUpGXLllVbNwAIB54sAYAYd/fdd2vevHnKy8vTO++8YwwMvPPOO8b7RMIxBZdUcbEUHx/vcSHiz7fffmtM3SVVDOrs27dP//u//6svv/zSSH/88cfd3jtS1YEDB9zyKS8v16FDh7R06VLjpY6SNH78eJ4sAQAAAOqIX/3qV2rYsKHXZVdeeaXi4+ONH5n5e4/INddco7lz50qSvvnmmxpPOdynTx/j88aNG3XNNdf4Xf+3v/2tz2XXXnutbDab7Ha7vvnmmxqVJ1CtW7fW9ddfr9WrV2vNmjU6fPiwWrZs6bFe5YEUb1NwBarq38k1WAUAkcRgCQDEuMzMTHXs2FG7du3SggULjMES1xRcnTp1cut4BqNJkyZ64YUX3NKcTqcKCwu1bds2LVy4UOvXr9f69ev1zjvvaP78+bJarX7zXLRokRYtWuRzeVxcnH73u9/p97//vd98Vq9erdWrV/tdZ9y4cZo5c6bfdQAAAAAEZsmSJQGtt337dv3hD38Ic2m869Wrl89lNptNaWlpOnr0qJKSktS1a1ef6zZr1sz4fOrUKZ/r7du3TwsWLNCaNWv07bffKj8/X6WlpV7XPXTokN+yJyYm+v2hV7169ZSenq6jR4/6LZPLpEmTdMMNN1S7Xnp6utf0u+66S6tXr5bD4dDrr7+uRx55xG352bNn9Z///EeS1LZtW78DQcePH9crr7yilStX6ptvvtGpU6dUUlLidd3q/k4AEC4MlgDAeWDMmDF6/PHHtXz5cp04cUJOp1PLly83ltVUYmKiRowY4XN5dna2RowYoY8//livvvqqMjIy9Pjjjwf1HTabTQ0bNlSHDh107bXXaty4cercuXPQZbVarUpJSVHbtm3Vp08f3X333briiiuCzgcAAACAd/6uDSpLTU0Nazn8SUtL87vcNU1U48aN/U6hVXk6KV+DH88++6weffRRnT17NqCyFRYW+l2elpbmt0yVy+WrTJVdfvnlAe8zb2699VY98MADKi0t1auvvuoxWPLee+8ZgzaVp+2qatGiRbr33ntVUFAQ0PdW93cCgHBhsAQAzgOjR4/WE088obKyMr366qtyOp2y2+2Ki4vT6NGjw/a9ycnJmjdvntq3by+n06m//e1v+p//+R+/70eZOnWqsrOza/3dY8aMMZ6eAQAAAABJfl+gXpP1fHnttdf0//1//5/x7759++q6665T27ZtlZycrHr16kmqeKLi3nvvlVQxdXA4yxRqKSkpGj58uBYtWqRt27Zp+/bt6tatm7E8kCm41q5dq1/+8pdyOBySKgZwbrzxRrVv314NGzZ0G5S65ZZbJFX/dwKAcGGwBADOA61bt9YNN9ygDz/80G0AoX///mrVqlVYv7tdu3bq1KmTdu7cqYKCAm3atEnXXXddWL8TAAAAQN3hutFuJq5pxmw2m95++20NHjzY63o7duyIZLFC7le/+pUxjfK///1vPf3005IqXnz//vvvS6p4F0xGRobX7bOzs43998ILL2jChAle1ysuLg510QEgaOYasgYA1JjrJe7btm3Ttm3b3NLCrfKj7keOHInIdwIAAACIXZWfKDh37pzfdfPy8sJdnKDs2bNHe/fulVQxNZmvgRJJ2r9/f6SKFRY33XSTmjRpIklauHChnE6nJOmNN94wph/z9TL2c+fOad26dZKkK664wudAiRT7fycA5wcGSwDgPJGVlaWUlBTj3w0bNjQeYw63kydPGp+TkpIi8p0AAAAAYlfl95r4+8HVqVOn9N1330WgRIE7duyY8bl9+/Z+112xYkW4ixNWNptNv/jFLyRJBw8e1Jo1ayT9NAVX5eVVnTx5Una7XdL5/3cCcH5gsAQAzhMNGjTQ5MmT1atXL/Xq1UuTJ0/2++6QUNm7d6/bxUuXLl3C/p0AAAAAYlvXrl2Nzx9//LHP9WbNmmW6d1gkJiYan3fv3u1zvYMHD+rll1+ORJHCqvL7SF599VXt379fn376qaSKJ0+aNm3qdbtA/05FRUWaMWNGiEoLADXHYAkAnEemTZumzz//XJ9//nlIXqJenaKiIo0fP954FPtnP/uZOnbsGPbvBQAAABDbBg0aZHyePn26Tp065bHO+++/rz/96U+RLFZAunTpYjxRv2zZMm3atMljnWPHjmnEiBEqKiqKdPFCrvI7Sd566y29+OKLxjWgrym4pIrZDlzXh5s3b9aSJUs81jl9+rRuu+02HTx4MAwlB4Dg8IJ3AIBPJSUlWrp0qVua0+lUUVGRtm3bpoULFxqPzCckJGjmzJlRKCUAAACAWNOrVy/17dtX69at0/fff6/LL79cv/nNb3TxxRfrxx9/1AcffKBly5apU6dOSkxM1JYtW6JdZEO9evV077336h//+IfKysp07bXXaty4cbryyisVHx+vL7/8Ui+//LLy8/M1evRovfLKK1Ep55dffuk23Zk/3bt39ztV1l133aU//OEPKigoMF7ynpycrOHDh/vNd9KkSXrwwQclSbfeeqvuvPNOXXPNNUpOTtb27ds1f/58HTlyJKp/JwBwYbAEAODTiRMnAnrvSevWrbVgwQL16tUrAqUCAAAAcD5YsGCB+vXrp/3792vfvn169NFH3ZZnZGTonXfe8fti8Gj585//rC1btmj16tU6e/asZs+erdmzZ7utc++992rKlClRGwTIyclRTk5OQOvOmDFDkydP9rn8rrvu0hNPPCGn06lz585Jqhj8qG7q54kTJ2rjxo167bXX5HA49O9//1v//ve/3dYZPny4/vWvfzFYAiDqmIYLABC0pKQktW3bVsOHD9e8efOUm5urfv36RbtYAAAAAGJIu3bttGXLFv3+979X165d1aBBA6WkpKhnz56aPn26Nm/ebNppfhMSErRy5UrNmjVLvXv3VnJysurXr6+LLrpIt99+u1asWKF//etfios7P269tW3bVtdcc41bmr8puFwsFoteffVVvf766+rXr59SU1NVr149tWrVSsOGDdOiRYu0dOnSiLxvEwCqY3G6JhkEAAAAAAAAAACog86P4W0AAAAAAAAAAIAaYrAEAAAAAAAAAADUaQyWAAAAAAAAAACAOo3BEgAAAAAAAAAAUKcxWAIAAAAAAAAAAOo0BksAAAAAAAAAAECdZot2AULJ4XDoyJEjSk5OlsViiXZxAAAAgLByOp0qKipSixYtFBfH76BQPa6ZAAAAUNcEet10Xg2WHDlyRK1bt452MQAAAICIOnjwoFq1ahXtYiAGcM0EAACAuqq666bzarAkOTlZUkWlU1JSolwaAAAAILwKCwvVunVrox8MVIdrJgAAANQ1gV43nVeDJa7HyFNSUuj4AwAAoM5gOiUEimsmAAAA1FXVXTcxsTEAAAAAAAAAAKjTGCwBAAAAAAAAAAB1GoMlAAAAAAAAAACgTmOwBAAAAAAAAAAA1GkMlgAAAAAAAAAAgDqNwRIAAAAAAAAAAFCnMVgCAAAAAAAAAADqNAZLAAAAAAAAAABAncZgCQAAAAAAAAAAqNMYLAEAAAAAAAAAAHUagyUAAAAAAAAAAKBOY7AEAAAAAAAAAADUaQyWAAAAAAAAAACAOo3BEgAAAAAAAAAAUKcxWAIAAAAAAAAAAOo0BksAAAAAAAAAAECdxmAJAAAAAAAAAACo0xgsAQAAAAAAAAAAdVqNBkvmz58vi8VS7X8ffvihx7Z33313QNva7fZaVw4AAAAAAAAAAKA6ttpsHBcXpyZNmvhcXr9+fZ/LEhIS1LBhQ5/LLRZLbYoGAAAAAAAAAAAQkFoNlrRu3Vr79u2r0bZ33HGH5s+fX5uvBwAAAAAAAAAAqDXeWQIAAAAAAAAAAOo0BksAAAAAAAAAAECdxmAJAAAAAAAAAACo02o1WHLixAn97Gc/0wUXXKAGDRro4osv1l133aU1a9ZUu+1HH32kTp06KSEhQSkpKerevbsmT56sXbt21aZIAAAAAAAAAAAAQanVC95LSkr05ZdfqlGjRiouLtbevXu1d+9evfbaaxo7dqxeeOEF2Wzev+LQoUOyWq1KSUlRYWGhtm/fru3bt2v27Nl69tlndd9991X7/WfPntXZs2eNfxcWFkqSysrKVFZWJkmKi4uT1WpVeXm5HA6Hsa4r3W63y+l0GulWq1VxcXE+0135urjqZ7fbA0qPj4+Xw+FQeXm5kWaxWGSz2Xym+yo7daJO1Ik6USfqRJ2oE3Wq23WqWlYAAAAAQM3UaLCkRYsWmjp1qrKyspSRkaH69eurvLxcGzdu1NSpU/Xhhx/q5ZdfVlJSknJycty2vfzyy3XllVdq2LBhatWqlaxWq0pKSvTBBx9oypQp2r17t+6//341bdpUI0eO9FuO6dOna9q0aR7pK1euVGJioiSpTZs26tmzp7Zt26YDBw4Y62RkZKhz587atGmTTpw4YaRfdtlluuiii7R27VoVFRUZ6b1791bTpk21cuVKtwvifv36qUGDBnr//ffdyjBkyBCdOXNGq1evNtJsNpuGDh2qvLw8ffbZZ0Z6cnKybrjhBh08eFBbt2410ps0aaI+ffpo165d2rlzp5FOnagTdaJO1Ik6USfqRJ2o04kTJ1RSUiIAAAAAQO1ZnJV/ThcCDodDWVlZWrZsmeLi4vTtt9+qY8eOAW178uRJXXnlldq7d68uuugi7d27VxaLxef63p4sad26tfLy8pSSkiKpbv/SkDpRJ+pEnagTdaJO1Ik6nd91KiwsVHp6ugoKCoz+L+BPYWGhGjZsSMwAAACgzgi0DxzywRJJ+v77740Bkr///e966KGHAt523rx5mjBhgiTpv//9ry6//PKAt6XjDwAAgLqE/i+CRcwAAACgrgm0D1yrF7z70qFDB6Wnp0uS9uzZE9S2vXv3Nj4Huy0AAAAAAAAAAECwwjJYAgAAAAAAAAAAECvCMliye/du5eXlSZLatWsX1Laff/658TnYbQEAAAAAAAAAAIIV9GBJda84cTqdeuSRRyoyj4vTsGHDAt72xx9/1F/+8hdJUuvWrdWzZ89giwcAAAAAAAAAABCUoAdL9u/fr6uuukpz5szRnj17jAEQh8Ohzz//XIMHD9aSJUskSffee68yMjKMbV999VVlZWXprbfe0vHjx430M2fOaOnSperdu7fxnpJnnnlGcXHMEgYAAAAAAAAAAMLLVpONvvjiC33xxReSpPr16ys5OVlFRUU6e/assc7YsWP13HPPuW1XXl6uJUuWGIMpSUlJSkhIUH5+vsrLy438/vGPf+iOO+6oUYUAAAAAAAAAAACCEfRgSbNmzZSTk6PPPvtMW7du1YkTJ3Tq1CklJCSoXbt26tOnj8aNG6fMzEyPbfv166c///nP+uyzz5Sbm6uTJ0+qoKBAKSkp6tChg2644Qbde++9vKsEAAAAAAAAAABEjMVZ3YtEYkhhYaEaNmxoDMAAAAAA5zP6vwgWMQMAAIC6JtA+MC8FAQAAAAAAAAAAdRqDJQAAAAAAAAAAoE5jsAQAAAAAAAAAANRpDJYAAAAAQIQ89dRTslgsxn/VKSws1NNPP60+ffqoSZMmql+/vlq1aqV+/fopOztb+fn54S80AAAAUAfYol0AAAAAAKgLdu7cqWnTpgW8/urVqzVq1CgdO3ZMklSvXj0lJibq8OHDOnz4sNasWaMRI0bosssuC1OJAQAAgLqDJ0sAAAAAIMwcDofGjRun0tJS9e7du9r1169fr6FDh+rYsWPKysrSF198odLSUp06dUrFxcXatGmTHnvsMTVs2DACpQcAAADOfzxZAgBADHju539QVreBNdp28faV+u07T+r7Rz5UfVu9GuUx9s1HJUkv3/ZU0Nu2+kvfGn0nAJxPcnJytGHDBt15553q0KGDPvvsM5/rlpSUaPTo0Tpz5owmTZqk5557zm15YmKirrzySl155ZXhLjYAAABQZ/BkCQAAAACE0d69e/XYY48pLS1NM2bMqHb9f//739qzZ48uvPBC/fWvf41ACQEAAADwZAkAAAAAhNGECRNUXFysWbNmqUmTJtWu/8orr0iSbrvtNiUkJIS7eAAAAADEYAkAAAAAhM3cuXP10Ucf6cYbb9To0aOrXf/s2bPavHmzJOlnP/uZDhw4oCeffFLLly/XsWPH1KhRI1111VX6zW9+o6FDhwaU39mzZ41/FxYWSpLKyspUVlYmSYqLi5PValV5ebkcDoexrivdbrfL6XQa6VarVXFxcT7TXfm62GwVl512uz2g9Pj4eDkcDpWXlxtpFotFNpvNZ7qvslMn6kSdqBN1ok7UiTpRJ+pUtby+MFgCAAAAAGFw+PBhPfLII2rQoIHmzJkT0Db79u3TuXPnJEl79uzRpEmTVFRUpHr16ikpKUnHjx/Xu+++q3fffVfjx4/XCy+8IIvF4jO/6dOna9q0aR7pK1euVGJioiSpTZs26tmzp7Zt26YDBw4Y62RkZKhz587atGmTTpw4YaRfdtlluuiii7R27VoVFRUZ6b1791bTpk21cuVKtwvifv36qUGDBnr//ffdyjBkyBCdOXNGq1evNtJsNpuGDh2qvLw8t/e6JCcn64YbbtDBgwe1detWI71Jkybq06ePdu3apZ07dxrp1Ik6USfqRJ2oE3WiTtSJOrnqVFJSokBYnJWHhmJcYWGhGjZsqIKCAqWkpES7OAAAhAwveAfgDf1fcxs2bJjee+89Pf3005oyZYqRnp2dbQxgVL0c+/zzz9W7d29JFb+KS01N1Zw5czR8+HDFx8frwIEDevjhh/Xmm29Kkv7+97/roYce8lkGb0+WtG7dWnl5eUbM1PVfGlIn6kSdqBN1ok7UiTpRp/O7ToWFhUpPT6/2uoknSwAAAAAgxF599VW99957uuyyy/wOZlRV+ULP4XDoxRdf1IgRI4y0Nm3a6H//93/13Xff6auvvtJf/vIXPfjgg8aFaFX169dX/fr1PdLj4+MVHx/vlma1WmW1Wj3W9ZW3r/Sq+dYkPS4uTnFxcQGn+yo7daJOwaZTJ+okUSdfZQw2nTpRJ4k6+SpjsOnUqXZ18lUuj+8OaC0AAAAAQECOHTumyZMny2q1au7cuT4vMr1JTk42Pnfs2NFtoMQlLi5ODz/8sCTp5MmT+u9//1vrMgMAAAB1HYMlAAAAABBCjz76qE6ePKl77rlHnTt31unTp93+c72TRJJHWsuWLY1lnTt39vkdXbt2NT7v378/DLUAAAAA6hYGSwAAAAAghPbu3StJmj17tpKTkz3+mz59urGuK831TpPGjRu7DZj4UnnuaH8veAcAAAAQGAZLAAAAAMBEBg4cKEnKzc31uc4333xjfG7Xrl3YywQAAACc7xgsAQAAAIAQWrNmjZxOp8//pk6daqzrSnv22WeNtLFjx0qSvv/+ey1dutQjf4fDob/97W+SKqbtuvzyy8NaHwAAAKAuCPxNgwAAAACAsOvbt69uvfVW/ec//9H48eNVXl6u4cOHy2az6cCBA3rkkUe0bds2SdKf//xnxcXxGzgAAA79fp3x+az9nDo8c6P+efPjyuo2sEb5Ld6+Ur9950l9/8iHqm+rV6M8xr75qCTp5dueqnbdVn/pW6PvABA6DJYAAAAAgMnMnz9fx48f19q1a3Xrrbeqfv36SkxM1KlTp4x1pk6dqjFjxkSxlAAAAMD5g8ESAACAGFb5F3SBMtMv7VbtWl+jbYHzXVJSklavXq2XXnpJ//73v7V9+3YVFRWpZcuW6tu3ryZNmqQ+ffpEu5gAAADAeYPBEgAAAACIoOzsbGVnZ1e7XlxcnMaPH6/x48eHv1AAAABAHcfktgAAAAAAAAAAoE5jsAQAAAAAAAAAANRpTMMFAACAqJk2bZrbv3fu3KmFCxd6Xbdly5a67bbblJqa6jO/8vJyLV++XJs3b/a6vG/fvrr++utltVp95pGfn6+XXnpJhYWFXpePGjVKGRkZmjp1qs88AAAAAACxhcESAAAAmIZrEOLgwYPat2+f7Ha7EhMT1bVrV6WkpFS7vdVq1bBhw3TTTTfp22+/1cmTJyVJaWlp6ty5s+Lj46vNIzU1VQ899JAKCwv1zTffqKSkRDabTe3atVOrVq1ksVhqXU8AAAAAgLkwWAIAAABTsVgsatOmjdq0aVPjPOLj49W9e/dalSMlJUVXX311rfIAAAAAAMQGBksAwCQO/X6dFm9fqd++86S+f+RD1bfVq1E+Y998VJL08m1P1Wj7s/Zz6vDMjfrnzY8rq9vAgLdr9Ze+Nfo+AAAAAAAAINp4wTsAAAAAAAAAAKjTeLIEAAAAUZOdna2WLVvquuuuU4cOHRQXV/1veUpLS7Vp0yZ9/PHHkireU9KjRw9lZmYqPT09oO/Ny8vTihUrtGvXLknSBRdcoMzMTPXs2VMJCQnVbu9wOAL6HgAAAABAbGCwBAAAAFF1+PBhvf7665KkSZMmKS0tzee627Zt0+LFi93SysvLtWXLFm3ZskUdO3bUHXfcIZvNezfXbrdr6dKl2r59u1v66dOntWLFCq1YsUJZWVnq0aOHzzKcPHlSs2bN0rRp0wKtIgAAAADA5BgsAQAAQNTcc889ys/P1+LFi2W325WTk6PJkycrNTXVY93KAyVt27bV0KFDZbVadfr0aR05ckQffPCBdu3apYULF+rOO+/0eErF4XDolVde0YEDByRJAwYMULdu3XT27FkVFRVp69at+vrrr43v8DZgkp+fr5ycnBD/FQAAAAAA0cY7SwAAABA1LVq0UNeuXfXoo4+qUaNGkqQ33njDY73S0lJjEGPAgAEaM2aMmjRposaNG6tNmza6+uqrdd9990mSdu/erR07dnjk8fXXXxsDJRMmTFBmZqYaNmyopk2bqn379ho5cqQGDBggSVq8eLFKS0s98njppZckSc2aNQtB7QEAAAAAZsFgCQAAAKLOZrPp17/+tSTpyJEjKiwsdFu+ZcsWSVL37t2VmZkpi8XikUezZs10xx13SJLeeustj+VLliyRJI0fP14tW7b0Wo4+ffrooosukiR98cUXbssKCgqMck2YMCHgugEAAAAAzI/BEgAAAJjCBRdcoN69e0uSvvnmG7dl69evlyRddtllfvPo0qWL8bmoqMj4XHnwxddAiSRZLBYNGzZMkvTRRx+5LcvNzZUkdevWzec7UQAAAAAAsYnBEgAAAJhGYmKiJKmkpMQt/fTp05Kk5OTkgPOqnEflz96eSqnMarV6TS8uLpYkvy+gBwAAAADEJgZLAAAAYBquJ0B8PblRv379gPOqnEd8fHzA27meSKk6aOLKo169egHnBQAAAACIDQyWAAAAwDRc7wlp166dW3qnTp0kSdu3b/e7vevpD0nGC+MlKTU11fh86tQpv3kcOXJEknTppZe6pbdt21aStGrVKjkcDr95AAAAAABiC4MlAAAAMIWNGzcan1u1auW2bODAgZIqBioOHTrkdftz585pwYIFkqSrr75acXE/dXWtVqsyMzMlSS+88ILOnTvnNY9jx45pxYoVkipe9l5Z69atjc+rV68OqE4AAAAAgNjAYAkAAACiym63691339Xy5cslSaNGjfJ4r0h6erq6desmSZo3b57279/v9nTHqVOnNGPGDB0/flySdO2113p8j2vw48yZM5o3b57y8/Pdlufm5mr27NmSKp5kSU9Pd1tusVg0atQoSdK6detqWl0AAAAAgAl5nwwaAAAAiIDs7Gy3fw8fPlwZGRle1x0xYoQKCwt14MABvfzyyz7znDhxovGi+MqSkpI0ceJEPf/88zp+/LieffZZr9u3b99et99+u9dlGRkZGj58uJYtW+bz+wEAAAAAsYfBEgAAAERd69atNWTIEDVv3tznOjabTXfffbe+/vprLV26VE6n0215ZmamMjMzvQ6UuKSnp2vKlCn69NNPtWHDBo/lI0eO1CWXXOI2hVdVPXv21IUXXhhArQAAAAAAsYLBEgAAAETN/fffr5SUFCUkJAS0flxcnC699FJdeumlKioqUklJiWw2m1JTU2W1WgPKIzExUQMHDlT//v2Vn58vu92uxMREJScnB1xuf4M6AAAAAIDYw2AJAAAAoqZp06Y13jY5OTmoAY6qrFar0tLSarw9AAAAAOD8wQveAQAAAAAAAABAncaTJQAAADCd8vJy5efnq6ysTImJiUpJSQk6j9LSUhUWFkpSUFN9VVZYWKiSkhLFx8cHNdUXAAAAACC2MFgCAAAA0yguLtaGDRu0fv16j2W33HKLunfv7vfl65L0ww8/6L333tOhQ4fc0ps3b66f//zn1b5vxOFwaMeOHXrrrbc8lvXq1UvXXnutkpKSAqgNAAAAACBWMFgCAAAAUzhx4oRmzpzpc/mSJUv03//+V6NHj5bN5r0bu2XLFi1btszrsh9++EFz5szRz3/+c11++eVe17Hb7Vq4cKF2797tdfnGjRu1ceNGTZw4sZraAAAAAABiCYMlAAAAiLri4mJjoCQxMVETJkxQo0aNJElOp1OHDx/WvHnzdODAAS1dulS33nqrRx47d+40BkquuOIKDRo0yBhUsdvt2rRpk1auXKm3335bSUlJysjI8Mhj0aJFxkDJHXfcoS5duriVccGCBTp+/Lief/555eTkhPaPAAAAAACIGl7wDgAAgKhbu3atJKlp06aaPHmyMVAiSRaLRa1atdL48eMlSdu3b1deXp7b9k6nUwsXLpQkDR48WMOGDXN7+sRms6lPnz665pprJEkLFy6U0+l0yyMvL0+7du2SJN13331uAyWSlJSUpPHjx6tBgwahqDIAAAAAwEQYLAEAAEBUlZeXa+PGjZKkMWPGqF69el7Xa9WqlQYMGCBJWrlypduygwcPGp979erl87tuuOEG43PVd5q43pMyaNAgNWvWzOv29erV0z333OMzfwAAAABAbGKwBAAAAFGVn59vfK7uxendunWTJH333Xdu6fv27ZMkXXXVVX63j4uLMwZc9u7d67Zs27ZtkqQWLVr4zaPyUy8AAAAAgPMDgyUAAACIqrKysoDXPXv2rN88kpOTq83j3LlzkireY1JZeXm5JOmCCy4IuDwAAAAAgPMDgyUAAACIqsTExIDXLSwslOQ5KOJ6IqWkpKTaPFzvO/H1va5BE1+qvusEAAAAABD7GCwBAABAVKWkpBifc3Nz/a67detWSVKfPn3c0l0vY//ss890+vRpn9vb7Xbt2LFDktS1a1e3Zf3795ckvffee34HRA4fPuy3jIA/Tz31lCwWi/FfpLYFAAAA4B+DJQAAAIi6kSNHSpIWLVqkY8eOeSx3Op1av369tm/fLknq2bOn2/KGDRsa7xp58cUXPabYkqQzZ85o7ty5kioGaCoP0kjSlVdeKani/ScbNmzwWs5Dhw5p3rx5wVQNMOzcuVPTpk2L+LYAAAAAqsdgCQAAAKLukksuUfv27SVJs2fP1tq1a3X06FEVFBToxIkTmj9/vlatWiVJysrKUkJCgkcet99+uyTp1KlTmj59ur766iv9+OOPKigo0J49e/T0008bAzHjxo3z2D4hIUFZWVmSpFWrVmnRokXavXu3CgoKVFBQoPXr1xsDJW3atAn9HwHnNYfDoXHjxqm0tFS9e/eO2LYAAAAAAmOLdgEAAACAuLg4jRo1Sm+88Ya+++47ffzxx/r444891svKylKPHj285pGamqpJkyYpJydH5eXlWrJkicc6VqtVDzzwgFJTU73m4cp78eLFys3N9TotWPfu3TV8+PAgagdIOTk52rBhg+6880516NBBn332WUS2BQAAABAYBksAAABgCjabTb/85S+Vl5enzz//XJs3bzaW9e/fX1deeaXXJ0oqS0tL0xNPPKHdu3frk08+0aFDhyRVvAB+xIgRat++veLi/D9c3aNHD3Xq1ElfffWVVq9erdLSUklSp06dNHDgQKWnp9eypqhr9u7dq8cee0xpaWmaMWOGZs6cGZFtAQAAAASOwRIAAACYSnp6uoYNG6Zhw4bVaPu4uDh17NhRHTt2rHEZEhIS1KtXL/Xq1avGeQAuEyZMUHFxsWbNmqUmTZpEbFsAAAAAgeOdJQAAAAAQJnPnztVHH32kG2+8UaNHj47YtgAAAACCw5MlAAAAABAGhw8f1iOPPKIGDRpozpw5Edu2srNnz+rs2bPGvwsLCyVJZWVlKisrk1TxNJbValV5ebkcDoexrivdbrfL6XQa6VarVXFxcT7TXfm62GwVl512uz2g9Pj4eDkcDpWXlxtpFotFNpvNZ7qvslMn6kSdqBN1qjt1Oh/Uhf1EnahTNOpUtby+MFgCAACAqFm9erXS0tLUpUsXxcfHB7xdQUGBcnNzVVxcrPj4eLVt21atW7eWxWIJaHun06mDBw9q3759KisrU1JSkrp06aKGDRvWtCqAh3vvvVcFBQV6+umndfHFF0ds28qmT5+uadOmeaSvXLlSiYmJkqQ2bdqoZ8+e2rZtmw4cOGCsk5GRoc6dO2vTpk06ceKEkX7ZZZfpoosu0tq1a1VUVGSk9+7dW02bNtXKlSvdLoj79eunBg0a6P3333crw5AhQ3TmzBmtXr3aSLPZbBo6dKjy8vLcXmSfnJysG264QQcPHtTWrVuN9CZNmqhPnz7atWuXdu7caaRTJ+pEnagTdap7dbrc2VgWS0U/z+mouEHqdDolpySLjDQXi8XiPT3OIjll3GR1Oiryq5pesXJFPk6nJLd0iyp3S43v+L90b+tLqhP7iTpRp2jUqaSkRIGwOM+jIdjCwkI1bNhQBQUFSklJiXZxACAoh36/Tou3r9Rv33lS3z/yoerb6tUon7FvPipJevm2p2q0/Vn7OXV45kb98+bHldVtYMDbtfpL3xp9HwLz3M//ENT+qCzacUVshNeh368LepuaHueVhSquPvx+g/HvK664QoMHD5bVavW5TX5+vt544w0dOXLE6/JRo0YpIyPD7/fu3LlTCxcu9LosJSVF48aNU2pqqs/ty8vLtWbNGq1du9bv90QC/V/zevXVV/WrX/1Kl112mb744gvjV3WSlJ2dbQxgeLscq822VXl7sqR169bKy8szYqau/9KQOlEn6kSdqNP5UadjUz83PpupvysFdh3V6i9968R+ok7UKRp1KiwsVHp6erXXTTxZAgAAgKjJzMzUnj179MMPP2jz5s06fvy4xowZ43XA5OTJk8rJyTH+3bt3byUmJqqoqEibNm2SJC1cuFDDhw9Xz549vX7fl19+qbffftv494ABA3Tu3Dnl5eVpx44dKiws1LPPPqtJkyYpLS3NY/vy8nItWLDA7ZdLQFXHjh3T5MmTZbVaNXfuXLfBjnBu6039+vVVv359j/T4+HiPp7msVqvXY89XGXyl+3pKLJj0uLg4xcV5vmLTV7qvslMn6hRsOnWiThJ18lXGYNOjVadYVpf2E3WiTpGsU6CzGJx/ZxUAAADEjAEDBkiSTpw4oZkzZ+rAgQNas2aN+vfv77aew+EwBkoaN26scePG6YILLjCWDxkyRBs3btTy5cu1bNkyXXjhhWrevLlbHj/88IMxUNK3b1/169fPrRN+yy23aO7cuTp27JhmzZqlxx57zKOTvnz5cgZKUK1HH31UJ0+e1H333afOnTvr9OnTbsvPnTtnfHYtq1evnurVq1erbQEAAADUnOcQDQAAABBhTZo00ejRoyVJ69at83is+/vvv5dU8eug+++/322gxKVXr1664oorJMljrlxJxkDJwIED1b9/f4+BEJvNprvvvltSxRMku3fvdlteVlamzZs3S5IeeOCBYKuIOmTv3r2SpNmzZys5Odnjv+nTpxvrutKmTJlS620BAAAA1ByDJQAAADCFiy++WO3atZMkffvtt27LPvnkE0lSVlaW3ykXBg0aJEk6ePCgSktLjfTS0lL98MMPkqSrrrrK5/YNGjQwBm2WLl3qtiw3N1eS1Lx5czVp0iSQKgEAAAAAYkSNBkvmz58vi8VS7X8ffvihzzx2796te++9V+3atVNCQoKaNGmim266SW+99VaNKwMAAIDY1qFDB0kV7yep7PDhw5Lk98Xrkvu8tIWFhV4/Vze/dePGjSVJxcXFbumuMl188cV+twfWrFkjp9Pp87+pU6ca67rSnn322VpvCwAAAKDmavXOkri4OL+/qvP2IkGpYlqE2267TSUlJZKklJQU/fjjj1q5cqVWrlypsWPH6sUXX5TFYqlN8QAAgAlMmzbN57Ls7GxJ0v3336+mTZtKko4fP65Zs2a5Lffl8OHDmjt3rse6q1ev1ieffKIBAwYoMzPTbx6rVq3S+vXrdf311+v666/3KJvT6fS7PULL1T/0JTExMexlqDpIEo0yAAAAAAAiq1bTcLVu3VpHjx71+V/fvn09ttm7d69uv/12lZSUKDMzUzt37lRBQYEKCgr0xBNPSJJefvllPfPMM7UpGgAAMDm73W58TklJ8fq58jre5OfnS5JatWrllp6Wlibpp/dc+ON6L4VrG5ekpKRqt0XoVbc/fvzxR7/bmyWuAAAAAACxJeLvLHniiSdUXFysCy+8UO+++646deokSbrgggs0bdo03XPPPZKkP//5zzp16lSkiwcAACJk06ZNkqQWLVooISHBSE9ISDBuUn/wwQc+t7fb7VqyZIkk6brrrnNb1qVLF0kVP9LYs2ePzzxOnDiho0ePSpI6d+7stmz48OGBVgUhEsj+eOWVV9zeRVKVGeIKAAAAABB7IjpYUlxcbLyT5L777vM65/Tvfvc7SRXzSld9qSYAAIg9VX/F73A49OGHH2rlypWSpJtvvtljm6FDh0qSNm/erI0bN3osP336tGbOnGnk3b59e7fl8fHxxhOur7zyik6cOOGRx549ezRz5kxJ0hVXXKH4+Hi35R06dJDVag2ojqi9YPbHyy+/bIq4AmoqOzvbeN9IJLcFAAAA4Fut3lkSrE8//VRnzpyRJA0ePNjrOm3btlWXLl2Um5trvL8EAADErieffFKXXHKJWrZsKafTqVWrVhnLhg8frubNm3ts07x5cw0fPlzLli3T8uXLtXz5cl1zzTVKTExUUVGRPvvsM2PdBx98UHFxnr//uP7667V//34dOHBAM2fOVHp6ui699FJZrVbt2rVLe/fulSRddNFFXvslcXFxuv/++0PxJ4AfGzZsCGp/5OTk6NixY6aIKwAAAADA+aNWgyUnTpzQz372M+3cuVPl5eVq3ry5+vTpo/Hjx7u9INVl+/btxudu3br5zLdbt27Kzc3Vjh07/H7/2bNndfbsWePfhYWFkqSysjKVlZVJqriwtlqtKi8vl8PhMNZ1pdvtdrdfZVmtVsXFxflMd+XrYrNV/Amr/rrRV3p8fLwcDofKy8uNNIvFIpvN5jPdV9mpE3WiTudfnWKZ6+9RF/ZTNOoU63bs2OHRro8aNUoZGRk+t+nZs6cSExO1cOFCSRU/uqisZcuWuu2227w+qSpV7O8xY8Zo+fLl2rx5s/Ly8vTRRx+5rdO3b19df/31Pp8gcb2jwsyxF+tcT4JIge2PyZMn66WXXlJhYWHU48oM572qMQUAAAAAqJlaDZaUlJToyy+/VKNGjVRcXKy9e/dq7969eu211zR27Fi98MILxsW+JB05ckSS1KhRIzVo0MBnvi1btnRb35fp06dr2rRpHukrV65UYmKiJKlNmzbq2bOntm3b5vYLwIyMDHXu3FmbNm1ym5rjsssu00UXXaS1a9eqqKjISO/du7eaNm2qlStXul0Q9+vXTw0aNND777/vVoYhQ4bozJkzWr16tZFms9k0dOhQ5eXluf1yMTk5WTfccIMOHjyorVu3GulNmjRRnz59tGvXLu3cudNIp07UiTqdn3W63NHI+Ox0OOV0/N+NVkvFzTSnU1Llm+cWiywWeaa78gh0fSPdKTn10/e6/udwz9tisUgWz3S73V4n9lO06uTaZa795OJrf1ROd93Qrbxvqw7EWOIsnumVY89VDoczgFhyT3/ooYf0zTffqKSkRDabTW3btlWrVq2MX+17lMViMdI7deqkJ554QocOHdK+fftkt9uVmJioLl26uL2w21c+VqtVQ4cO1U033aTc3FydPHlSFotFaWlp6ty5s1s/xVs+rrKYOfYudzYK7hzxf3Vy1fWnc01g54ifNv6//1U+X8lPTHqLMVU8qVF1fzidTrc4qJx3amqqHnroIRUUFCg3N1fFxcWKj49Xu3btjHeSuLaxVKmrS0ZGhqZOnaqDBw9q3759KisrU1JSkrp27aqUlBSPKY6qliUuLk5Dhw41xXmvpKREAAAAAIDaszhr8LPVlStXasOGDcrKylJGRobq16+v8vJybdy4UVOnTtWHH34oSZo4caJycnKM7e655x7NnTtXLVu21KFDh3zm/9hjj+kvf/mL6tWr5/bkSFXenixp3bq18vLyjBso/BqZOlEn6hQrdTo29XMt3r5Sv33nSX3/yIeqb6unmhj75qOSpJdve6pG25+1n1OHZ27UP29+XFndBga8Xcs/XyPp/N9P0arT7JF/DGp/VBbtuHqx/sc1+k6zmDp1qqlj79jUz4OuU02P88pCFVfX3FWz7zeDJ554QlJ0zxGFhYVKT09XQUGBxwAi4E1hYaEaNmxIzAAAzjuHfr/O+Gym/q4U2HVUq7/0rdF3AKheoH3gGj1ZMnDgQA0c6H6isVqt6tOnj1asWKGsrCwtW7ZMs2bN0oMPPqiOHTvW5GuqVb9+fdWvX98jPT4+3uOloFar1euUDt5+UeovvWq+NUmPi4vzOge2r3RfZadO1CnYdOoUG3WKVa5fXteV/RStOiE6YiH2EHlmOO+dT+0IAAAAAERTyK+04+Li9Le//U2S5HA49M477xjLkpOTJana6QJcy13rAwAAAAAAAAAAhEtYfrbaoUMHpaenKy8vT3v27DHSW7RoIUk6deqUzpw54/O9JYcPH3ZbHwAAnJ8cDoe+//57LVu2TMXFxZIq3l123XXXqUOHDgE9QVFaWqpNmzbp448rpvuyWq3q0aOHMjMzlZ6eHlA58vLytGLFCu3atUuSdMEFFygzM1M9e/asYc1QG/72R0JCQrXbmyWuAAAAAACxI6JzfHTr1s34vH37dl155ZVe19u+fbsk6ZJLLolIuQAAQOSdPHlSs2bNcnt/g1Txo4nXX39dkjRp0iSlpaX5zGPbtm1avHixW1p5ebm2bNmiLVu2qGPHjrrjjjt8Totlt9u1dOlSo+/hcvr0aa1YsUIrVqzQ9OnTa1I91EAg+yMrK0s9evTwmUck4woAAAAAwq1Tp041uq6trKbXUZXV5DpKkmrwyvSoCctgye7du5WXlydJateunZF+zTXXqEGDBjpz5ow++OADr4Ml+/fvV25uriR5vBcFAACcH/Lz85WTk2P8e/To0WrcuLFKSkqUn5+vxYsXy263KycnR5MnT1ZqaqpHHpU7Ym3bttXQoUNltVp1+vRpHTlyRB988IF27dqlhQsX6s477/R4msDhcOiVV17RgQMHJEkDBgxQt27ddPbsWRUVFWnr1q36+uuvw/dHgJtA94drn3vr6Ec6rv70pz+F4S8BAAAAAD8JxXVtNK+jYknQgyVOp9N4maWv5Y888oikiveXDBs2zFiWlJSkkSNH6tVXX9Xs2bP14IMPqmHDhm7bP/3005Iq3lcyYsSIYIsHAABMprS01GPqpJdeekmS1KxZM40dO9ZYnpqaqhYtWqhTp06aOXOmTp06pTfeeEP33HOPR56ujtiAAQPUp08fo3/SuHFjtWnTRu3atdPs2bO1e/du7dixQ927d3fL4+uvvzY6lBMmTFDLli2NZU2bNlX79u114YUXhvAvAX8C3R+rVq3S4sWL1alTp6jHFQAAAABEQm2va6N5HRVLgn7B+/79+3XVVVdpzpw52rNnj/EYjcPh0Oeff67BgwdryZIlkqR7771XGRkZbtv/8Y9/VFJSkn744QfdfPPNxlzUxcXF+uMf/6h//etfkqTHH39cjRo1qlXlAABA9H3xxRdu/y4oKFBhYaGkis6ct3dQ2Gw2/frXv5YkHTlyxFjfZcuWLZKk7t27KzMz0+sPOZo1a2ZMlfTWW295LHf1V8aPH+/WoaysT58+fuuG0Al0f1x00UWSzBFXAAAAABBuobiujfZ1VKwIerBEqvij/uY3v1H79u3VoEEDNWnSRImJierdu7dWrFghSRo7dqyee+45j23btWunN954Q4mJiVq3bp06deqk1NRUNWzYUFOnTpXT6dTYsWONp1MAAEBs++ijj9z+7Zpus1u3bj7nXJUqXurdu3dvSdI333zjtmz9+vWSpMsuu8zvd3fp0sX4XFRUZHyu3Lnz1aGUFNOdvFgSzP5wPbVslrgCAAAAgHAKxXWtGa6jYkHQgyXNmjVTTk6OfvnLX6pr165KSUlRfn6+4uPj1blzZ40bN06ffvqpXnrpJZ9/4CFDhmjbtm2aMGGC2rZtq9LSUjVq1EgDBgzQf/7zH7300kvcnAAA4DxVXFwsSX5fDOeSmJgoSSopKXFLd817mpycHPD3Vs6j8mf6HNEXzP6wWq1e06MVVwAAAAAQKTW9ruU6KjBBv7OkQYMGmjhxoiZOnFirL27fvr1eeOGFWuUBAADMr2qnLD4+XpJUr169ard1/VLG1w8w6tevH3A5KufhKgPMIZj94follVniCgAAAAAipabXtVxHBaZG03ABAAAE6tJLL3X7d9u2bSVJq1atksPh8Lutaz7Vdu3auaV36tRJkrR9+3a/27t+JSPJ7V1oqampxudTp075zQPhF8z+OHLkiCTzxBUAAAAAhFMormvNcB0VCxgsAQAAYVX1JemtW7c2Pq9evdrndhs3bjQ+t2rVym3ZwIEDJVV06A4dOuR1+3PnzmnBggWSpKuvvlpxcT91e6xWqzIzMyVJL7zwgs6dO+c1j2PHjvksH0InmP3hej+eGeIKAAAAAMItFNe10b6OihUMlgAAgLBKT093+7fFYtGoUaMkSevWrdP69et19uxZY7ndbte7776r5cuXS5JGjRrlMf9qenq6unXrJkmaN2+e9u/f7/YrmFOnTmnGjBk6fvy4JOnaa6/1KJerk3jmzBnNmzdP+fn5bstzc3M1e/bsmlQZNRDM/ujUqZMp4goAAAAAwi1U17XRuo6KJUG/swQAAKC2MjIyNHz4cC1btkyrVq3SqlWrvK43fPhwZWRkeF02YsQIFRYW6sCBA3r55Zd9ftfEiRONF9FVlpSUpIkTJ+r555/X8ePH9eyzz9aoLgiNQPdH+/btdfvtt3tdFum4AgAAAIBIqO11bTSvo6ZOneqnZubCYAkAAIiKnj176sILL9Ty5ct14MABt2WtW7fWkCFD1Lx5c5/b22w23X333fr666+1dOlSOZ1Ot+WZmZnKzMz02qF0SU9P15QpU/Tpp59qw4YNHstHjhwZZK1QG4Hsj0suucTt0fOqzBBXAAAAABAqU6ZMqfV1bbSvo2IFgyUAACBqmjdvrnHjxqm0tFSFhYWSpJSUFCUkJAS0fVxcnC699FJdeumlKioqUklJiWw2m1JTU2W1WgPKIzExUQMHDlT//v2Vn58vu92uxMREJScn17heqLlQ7A8zxBUAAAAAhEIgP9Qy83VULImt0gIAgPNSQkJCwB0wX5KTk2s1wGG1WpWWllarMiB0QrE/zBBXAAAAABApXEfVDi94BwAAAAAAAAAAdRpPlgAAgLArLCxUSUmJ4uPjazSVUXl5ufLz81VWVqbExESlpKQEXYaaPkqM8Dp+/HiN94cZ4goAAAAIhWnTpnmkmaG/G8h1VCy9wDvWheK61gxxZVYMlgAAgLDKzs72SOvVq5euvfZaJSUl+d22uLhYGzZs0Pr16z2W3XLLLerevbvfl9RJ0g8//KD33ntPhw4dcktv3ry5fv7zn/t9SR3Cb9asWZIC3x8Oh0M7duzQW2+95bEs0nEFAAAAhJqZ+rtcR5lHbfeHWeLK7GK79AAAICZt3LhRzzzzjPLy8nyuc+LECT3zzDNeO2KStGTJEs2fP192u91nHlu2bNGcOXM8OpRSRWdzzpw5+vLLL31u7y9vhFag++O1117z2sGXIh9XAAAAQCiZrb9b0+sohFYormvNEFexgCdLAABAWN1xxx3q0qWL8e/i4mItWLBAx48f1/PPP68pU6YoMTHRbZvi4mLNnDlTkpSYmKgJEyaoUaNGkiSn06nDhw9r3rx5OnDggJYuXapbb73V43t37typZcuWSZKuuOIKDRo0SDZbRdfHbrdr06ZNWrlypd5++20lJSUpIyPDI49FixbpT3/6U2j+EPAqOzs7qP2xe/duSeaIKwAAACCUzNbfrel1FEIrFNe10Y6rWMGTJQAAIKwqd8QkKSkpSePHj1eDBg0kyesvU9auXStJatq0qSZPnmx0xCTJYrGoVatWGj9+vCRp+/btHr+AcTqdWrhwoSRp8ODBGjZsmNGhlCSbzaY+ffrommuukSQtXLhQTqfTLY+8vDzt2rWrRnVGcILdH/fdd58p4goAAAAIFTP2d2tyHYXwCMV1bbTiKpYwWAIAACKuXr16uueeeyRVdMYcDoexrLy8XBs3bpQkjRkzRvXq1fOaR6tWrTRgwABJ0sqVK92WHTx40Pjcq1cvn+W44YYbjM9VH2n29XgxwieQ/TFo0CA1a9bM6/ZmiSsAAAAgWLHU3/XXb0d41Pa6NppxFUsYLAEAAFFR+dcop06dMj7n5+cbn6t7wVy3bt0kSd99951b+r59+yRJV111ld/t4+LijA7d3r173ZZt27bN77YIvUD2R4sWLfzmYYa4AgAAAIIVS/1df/12hF4ormujGVexhMESAAAQdZVfAldWVhbwdmfPnvWa7sojOTm52jzOnTvnUQap4hc0iLzq9scFF1wQcF7RjCsAAAAgGLHW3/XVb0foheK6NppxFUsYLAEAAFFReS7Vyi+Qq/oyOX8KCwsleXYeXb94KSkpqTYP13yqwXwvwqe6/VHdIJZZ4goAAACoiVjp73IdFTmh2B/RjKtYwmAJAACIisOHDxufK3emUlJSjM+5ubl+89i6daskqU+fPm7prpfWffbZZzp9+rTP7e12u3bs2CFJ6tq1q9uy/v37+/1uhF4g++O9997z+xJJM8QVAAAAEKxY6u/667cj9EJxXRvNuIolDJYAAICIO3TokObNmydJuuWWWzyWjxw5UpK0aNEiHTt2zGO50+nU+vXrtX37dklSz5493ZY3bNjQmJP1xRdf9Ppo+JkzZzR37lxJFR3Ayp1ASbryyiuDrRZqIdD9sW/fPm3YsMFrHpGOKwAAACBUzNjfrcl1FMKjtte10YyrWMJgCQAACKtFixZp9+7dKigoUEFBgdavX290xNq0aaPu3bt7bHPJJZeoffv2kqTZs2dr7dq1Onr0qAoKCnTixAnNnz9fq1atkiRlZWUpISHBI4/bb79dUsXL6aZPn66vvvpKP/74owoKCrRnzx49/fTTRkdv3LhxHtsnJCQoKysrNH8E+FST/bFq1SpTxBVQE0899ZQsFovxnzcnT57Uyy+/rLvuuktdu3ZVUlKS6tevr1atWmnEiBFasmRJhEsNAADCzYz93ZpcRyE8QnFdG824ihW2aBcAAACc33Jzc70+rtu9e3cNHz5ccXGev92Ii4vTqFGj9MYbb+i7777Txx9/rI8//thjvaysLPXo0cPr96ampmrSpEnKyclReXm515uLVqtVDzzwgFJTU73m4StvhM6MGTOMz4Huj8WLF5siroBg7dy5U9OmTat2vQsvvNDtl4MJCQmKj4/X4cOHdfjwYS1btkyDBw/Wf/7zH+YJBwDgPGK2/m5Nr6MQWqG6ro1mXMUKBksAAEBYDR48WKtXr1ZpaakkqVOnTho4cKDS09P9bmez2fTLX/5SeXl5+vzzz7V582ZjWf/+/XXllVdW+4uVtLQ0PfHEE9q9e7c++eQTHTp0SFLFiwtHjBih9u3be+0MIrKC2R89evRQp06d9NVXX0U9roBgOBwOjRs3TqWlperdu7c+++wzn+va7XZdddVVuvvuu3XTTTfp4osvllQxfcKTTz6pF198UcuXL9e9996rf//735GqAgAAiAAz9Xe5jjKHUOwPM8RVLGCwBAAAhFWvXr3Uq1evGm+fnp6uYcOGadiwYTXaPi4uTh07dlTHjh1rXAaET3Z2dtDbJCQkmCKugGDk5ORow4YNuvPOO9WhQwe/gyUff/yx+vXr55Hetm1bzZs3TzabTXPmzNGrr76qv/zlL2rdunU4iw4AACLMLP1drqPMIxT7wwxxZXZc5QEAAABAGO3du1ePPfaY0tLS3Kae88XbQEllv/71r43PlX/VBwAAAKDmeLIEAAAAAMJowoQJKi4u1qxZs9SkSZNa51d5ioPy8vJa5wcAseTQ79d5pC3evlK/fedJff/Ih6pvq1ejfMe++agk6eXbnqrR9mft59ThmRv1z5sfV1a3gV7XafWXvjXKG0DtHfr9uogc59Wp0fmqfo2+CjXAYAkAAIiqsrIy5ebm6uTJk5Iq5mPt0qWL4uPjA86joKBAubm5Ki4uVnx8vNq2bavWrVvLYrEEtL3T6dTBgwe1b98+lZWVKSkpSV26dFHDhg1rVCfUTij2hxniCpCkuXPn6qOPPtKNN96o0aNHhyTPNWvWGJ+7d+/ud92zZ8/q7Nmzxr8LCwslVRwjZWVlkiqmdbBarSovL5fD4TDWdaXb7XY5nU4j3Wq1Ki4uzme6K18Xm63isrPyS+v9pcfHx8vhcLgNBFksFtlsNp/pvspOnagTdTr/6hTLXH+PurCfolGnWFdQUBBz/V1Xv12S6WOvLjDrdZTT6Yz6OaJqXPnCYAkAAIiK8vJyrVmzRuvWef46UJKuuOIKDR48WFar1Wce+fn5euONN3TkyBGvy0eNGqWMjAy/5di5c6cWLlzokf7BBx8oJSVFU6dO9bs9Qqu6/TFu3Dilpqb63N4scQVI0uHDh/XII4+oQYMGmjNnTkjyzM/P1/Tp0yVJffv2rTYWp0+frmnTpnmkr1y5UomJiZKkNm3aqGfPntq2bZsOHDhgrJORkaHOnTtr06ZNOnHihJF+2WWX6aKLLtLatWtVVFRkpPfu3VtNmzbVypUr3S6I+/XrpwYNGuj99993K8OQIUN05swZrV692kiz2WwaOnSo8vLy3N7rkpycrBtuuEEHDx7U1q1bjfQmTZqoT58+2rVrl3bu3GmkUyfqRJ3O3zpdqhTJKbebrK7PTqfkdFS6eW6xyGKpSJczgHQjP1/rOyW3ZItkqfhO1/ca61iqlEUVN3Xryn6KRp0udzY29lMg+6Py/nNLj7O4xZhr/1ZNr1i5Ih9fMeNifIefmJwxY4bR33Xd3Hbd5K/8nQ6HI6D+buV37FXNp6CgIKD+buXvrTzg4HQ69d133xn99hdffNH0sddJP93sD2R/eEt3ffR9rvF9jqj8t/Moh2t9bzGmimukqvvDyF+e+6Myb9dR3vZreXm5Vq9erU8//dQjD8nzOspbWXxdRxUVFUX9HFFSUuK1XlVZnOfREGxhYaEaNmyogoICpaSkRLs4ABCUQ79fFzOPj3vDI+Xh9dzP/xDZx3yrqE1cvVj/Y4+08vJyLViwwOjQtGvXTh06dFBJSYn27NmjH374QVJF52fMmDFeb2yfPHlSOTk5xr979+6txMREFRUVadOmTUb68OHD1bNnT69l+/LLL/X2228b/x4wYIDOnTunvLw87dixQ5JnJ9BsvE1FUZ2oPT5exdg3H9U1d/30/YHsD0maNGmS0tLSPPKLdFwtXbq0RvUOJfq/5jZs2DC99957evrppzVlyhQjPTs72xjACOYc43A4NHz4cL377rtKSEjQxo0b1aNHD7/beHuypHXr1srLyzNihl8jUyfqRJ1iqU7Hpn6uqqLd35UC61+1/PM1kurGfopGnSrHhpn6u1JgcdV6+rXGZ7P0dwO9jnI6naaPvaNPfBaz03C1nn5tra9rpejF1eeffx71c0RhYaHS09OrvW7iyRIAABBWDofD7VdNkrR8+XKjIzZ69GhdfPHFbstPnDihmTNn6sCBA1qzZo369+/vkaerI9a4cWONGzdOF1xwgbF8yJAh2rhxo5YvX65ly5bpwgsvVPPmzd3y+OGHH4wOZd++fdWvXz+3ct5yyy2aO3duLWuPQAW6P44dO6ZZs2bpsccei3pcAf68+uqreu+993TZZZfpoYceCkmev/3tb/Xuu+9KkmbOnFntQIkk1a9fX/Xre050HR8f7zGdgtVq9Xrx67oZEWi6r2kagkmPi4vzOMb9pfsqO3WiTsGmU6fYqFOscv2Cu67sp2jVKVY9/vjjpuvvBnodJcVG7MWy2l7XRjOuLBZL1M8RgbYl51fUAAAA09m9e7fbv8vKyrR582ZJ0gMPPODREZMqHrN1ze2/bt06j18Xff/995IqOj/333+/W0fMpVevXrriiiskyeORbUlGh3LgwIHq37+/R2fMZrPp7rvvDqSKCIFg9kd5ebkp4grw5dixY5o8ebKsVqvmzp0bkps5Dz/8sJ5//nlJ0owZMzRu3Lha5wkAAMzDjP3dmlxHIfRCdV0bzbiKFefXEKxJeJsOI5Ye/2MqHQBAKC1dulSPPPKI8e/c3FxJUvPmzdWkSROf21188cVq166d9u7dq2+//dbtJcaffPKJJCkrK8vvTchBgwZp8+bNOnjwoEpLS5WQkCBJKi0tNR4lvuqqq3xu36BBgwBqiNoKZn+MHj1ar7zyiiniCvDl0Ucf1cmTJ3Xfffepc+fOOn36tNvyc+fOGZ9dy+rVq6d69bz38adMmaK///3vkqS//e1vmjx5cngKDgAAosps/d2aXkchtEJxXWuGuIoFDP0BAICwKi4udvv3yZMnJcnrL1aq6tChg9s2LocPH5Ykvy/6ltwfuy0sLPT6OdY7c+eDYPZH48aNJZknrgBv9u7dK0maPXu2kpOTPf5zvaBdkpFW+Z0mlT3yyCN65plnJEl//etf9T//8z/hrwAAAIgas/V3uY6KvlDsDzPEVSwgqgEAQFQkJiZWu05JSUmt88D5pWrnviriCueThx9+2Hii5K9//avbrwABAMD5if4uwoG4CgyDJQCAkGjevLmOHj2qkSNHuj2O+cwzz6i4uNjrS8Iqs9vtevLJJyVVTF9S+bHSp56qmDrw8ccf9/triR07dujNN99Uq1atNH78eCN927ZtWrx4sdq1a6cxY8Z4bDd16tTgKougtGrVyu3faWlpkirmNc3MzPS7rWs+Vdc2LklJSSouLtaPP/7o99crdrvd+JySkuL1s91u51dRURbM/sjPz5dknrgCvFmzZo3f5dnZ2Zo2bZokyel0el2n8kDJ3/72N54oAQCgjjBbf5frqOgLxf4wQ1zFAqbhAgCExNGjRyVJnTt3dksfPny4JOmVV15RaWmpz+03bdokSWrRooUxUCJJCQkJRmP+wQcf+NzebrdryZIlkqTrrrvObVmXLl0kVUyLsmfPnoDqg9Cp6f44ceKEKeIK4RfJ4zyUcQWES+V3lPzjH/9goAQAgDrCbP3dml5HIbTMcL8kFHEVCxgsAQCEzBVXXKH4+Hi3tA4dOshqtUqSXn75ZY+bzw6HQx9++KFWrlwpSbr55ps98h06dKgkafPmzdq4caPH8tOnT2vmzJlG3u3bt3dbHh8fr759+0qqaLxPnDhRk+qhhmqyP/bs2aOZM2dKin5cITIicZyHOq6AcDhw4IDxjpK4uDg9/fTTuvDCC33+97e//S3KJQYAAKFgxv5uTa6jEHrRvl9S27iKJTwrBQAIiYsuukiDBw/2SI+Li9P999+vnJwcHTt2TE8++aQuueQStWzZUk6nU6tWrTLWHT58uJo3b+6RR/PmzTV8+HAtW7ZMy5cv1/Lly3XNNdcoMTFRRUVF+uyzz4x1H3zwQcXFef4W4Prrr9f+/ft14MABzZw5U+np6br00kuNBh3hE+z+2LVrl/FyZLPEFcIv3Md5OOIKCAeHw+H2+dixY37XP336dLiLBAAAIqDyDyDM0t8N9DqKqa3DL1r3S0IRV7GEwRIAQEiMHj3a58BDWlqaJk+erJdeekmFhYXasWOHduzY4bbOqFGjlJGR4TP/nj17KjExUQsXLpQkffrpp27LW7Zsqdtuu83n/JhWq1VjxozR8uXLtXnzZuXl5emjjz4KooYIpUD2R9++fXX99ddHPa4QOZE4ziMRV0B1srOzlZ2d7XVZ27ZtY+6iEgAAhEas9Her9tsRXma4XxKKuIoFDJYAAEKiuic0UlNT9dBDD6mwsFDffPONSkpKZLPZ1K5dO7Vq1UoWi6Xa78jIyNDUqVN18OBB7du3T3a7XYmJieratavbi838lXHYsGG66aab9O233+rkyZMB1w+h52t/pKWlqXPnzh6P9npjhrhCaIXrOI90XAEAAADBeOihh2Kqv1u5347wCuSHWma+joolsVVaAEDMS0lJ0dVXX13j7S0Wi9q0aaM2bdrUOI/4+Hh17969xtsjtEKxP8wQVwgdsxzntY0rAAAAIFDB/lDLDP1dV78d5sB1VO0xWAIP06ZNi3YRaiwW5kg89Pt1xuexbz4qSXr5tqdqlNdZ+zl1eOZG/fPmx5XVbWCN8li8faV++86T+v6RD1XfVs/vuq3+0rdG3wEAAAAAAAAAZub5RhcAAAAAAAAAAIA6hCdLEJDS0lJt2rRJH3/8saSKeex69OihzMxMpaenB5RHXl6eVqxYoV27dkmSLrjgAmVmZqpnz55KSEiodnuHw6Hvv/9ey5YtU3FxsaSKFxRdd9116tChg+LiGPsDos0Mx3kozlcIrbVr19J+wKfs7OyoHOehiCsAAAAgHMzS3+U6yjzMcr+ktnFldgyWoFrbtm3T4sWL3dLKy8u1ZcsWbdmyRR07dtQdd9zh84U9drtdS5cu1fbt293ST58+rRUrVmjFihXKyspSjx49fJbh5MmTmjVrlsrLy93SDx8+rNdff12SNGnSpJpUD0CI/Oc//4nIcZ6WluYzj9qerxAero6YZN72w19cIfwieZyHMq5ieepSAAAAmJOZ+rtcR5mDGe6XhCKuYgF3i+BX5QOpbdu2Gjp0qKxWq06fPq0jR47ogw8+0K5du7Rw4ULdeeedHqOYDodDr7zyig4cOCBJGjBggLp166azZ8+qqKhIW7du1ddff218h7cDKj8/Xzk5Oca/R48ercaNG6ukpET5+flavHix7Ha7cnJy9Nxzz4XrTwGgGq4GM9zH+eTJk5WamuqRR23PVwifWGg//MUVwuuee+6J2HEejrgCAAAAQsWM/d2aXEchtKJ9vyQUcRUrGCyBT6WlpUaQDxgwQH369JHFYpEkNW7cWG3atFG7du00e/Zs7d69Wzt27FD37t3d8vj666+NA2nChAlq2bKlsaxp06Zq3769LrzwQq1atUqLFy9Wp06dPB7ZeumllyRJzZo109ixY43lqampatGihTp16qSZM2fq1KlT4flDAAhYJI7zN954Q/fcc4/b9qE4XyF8xowZY/r2o7q4Qvi0aNEiYsd5qOMKAAAACBUz9ndrch2F8Ijm/ZJQxFWs4Ge18GnLli2SpO7duyszM9M4kCpr1qyZ7rjjDknSW2+95bF8yZIlkqTx48e7HUiV9enTRxdddJEk6YsvvnBbVlBQoMLCQkkVB6O3A81ms+nXv/51oNUCECaROs6PHDlirO8SivMVwicW2g9/cYXIiMRxHuq4AgAAAELFjP3dmlxHITyieb+ktnEVSxgsgU/r16+XJF122WV+1+vSpYvxuaioyPhc+eD0dSBJFTfRhg0bJkn66KOP3Jbl5uZKkrp16+b3HQMXXHCBevfu7becAMIrksf5N99847astucrRIfZ2g9fcYXICedxHsm4AgAAAIIVS/1df/12hF4075eEIq5iCYMl8On06dOSpOTk5IC3KSkp8frZ26hlZVar1Wt6cXGxJAX0wqjExMRAigggTCJ5nFc+v0i1P18h+szQfviKK0RWuI7zSMcVAAAAEIxY6+/66rcj9KJ5vyQUcRVLGCxBterXrx/wupVHOePj4wPezjViWfWgcuVRr169avPgsT/A3EJ5nPv6RUVNz1eIPjO0H8SEOYTrOI90XAEAAAA1ESv9Xa6jIiea90tCEVexhMES+NSpUydJ0vbt2/2u5xp1lqRGjRoZn1NTU43P1b18/ciRI5KkSy+91C29bdu2kqRVq1bJ4XD4zSOW58MDzgeRPM7btWvnll7b8xWiw2zth6+4QmSF6ziPdFwBAAAAwYi1/q6vfjtCL5r3S0IRV7GEwRL4NHDgQEkVB+ShQ4e8rnPu3DktWLBAknT11VcrLu6nkLJarcrMzJQkvfDCCzp37pzXPI4dO6YVK1ZIqngZUGWtW7c2Pq9evdpnWTdu3FhddQCEWSSP81atWrktq+35CpFnxvbDV1whcsJ5nEcyrgAAAIBgxVJ/11+/HeERrfsloYirWMKdIviUnp6ubt26SZLmzZun/fv3u41injp1SjNmzNDx48clSddee61HHq6D48yZM5o3b57y8/Pdlufm5mr27NmSKkY609PT3ZZbLBaNGjVKkrRu3TqtX79eZ8+eNZbb7Xa9++67Wr58eS1rC6C2InWcjxo1ymOezFCcrxA+sdB+VBdXCK9IHeehjisAAAAgVMzY363JdRTCI5r3S2obV7GESeXg14gRI1RYWKgDBw7o5Zdf9rnexIkTvb5gPSkpSRMnTtTzzz+v48eP69lnn/W6ffv27XX77bd7XZaRkaHhw4dr2bJlWrVqlVatWuV1veHDh1dfIQBhFYnjPCMjw+uy2p6vED6x0H74iyuEV3Z2ttu/w3mchzquAAAAgFAyW3+3ptdRCK1o3y8JRVzFCgZL4JfNZtPdd9+tr7/+WkuXLpXT6XRbnpmZqczMTL83HtPT0zVlyhR9+umn2rBhg8fykSNH6pJLLvE7JU7Pnj114YUXavny5Tpw4IDbstatW2vIkCFq3rx5kLUDEErRPs5Dcb5CeFgslphtP3hZYeRE6jgPZVwBAAAAoWS2/i734czBDPdLQhFXsYA7AKhWXFycLr30Ul166aUqKipSSUmJbDabUlNTZbVaA8ojMTFRAwcOVP/+/ZWfny+73a7ExEQlJycHXI7mzZtr3LhxKi0tVWFhoSQpJSVFCQkJNaoXgNAyw3EeivMVQm/q1Km0H/Dp/vvvj/hxHqq4AgAAAELNTP1drqPMwwz3S0IRV2bHYAmCkpycXKsDwGq1Ki0trVZlSEhI4MQMmJhZjvPanq8QWrQf8KVp06Y13tYMcQUAAACEixn6u1xHmYsZ7pecz9dRsf1cDAAAAAAAAAAAQC3xZAk8HD16VImJiUpJSQl621A8mldYWKiSkhLFx8czdY7JPPHEE0Hvj/LycuXn56usrCzqcfX3v/896O0QHrU9zkMdV4g+M7QfoYgrhI6Z2g/6JQAAADAjM/R3y8vLg/5OhI8Zr6NiCYMl8PCvf/3L+HzLLbeoe/fu1b6c54cfftB7772nQ4cOuaU3b95cP//5z6ud19vhcGjHjh166623PJb16tVL1157rZKSkvzmUVxc7Hc5au9Pf/pTUPtjw4YNWr9+vceyaMUVgyXRFarjPBxxNXPmzABrgVAzS/vhL64QWWZsPyoLNK4AAACAYGRnZ8dUf7dyv/2Pf/yj33VRO8XFxTF5H87lueee87udmTANF/xasmSJ5s+fL7vd7nOdLVu2aM6cOR4HklRxkM2ZM0dffvmlz+3tdrtee+01rydoSdq4caOeeeYZ5eXl+czjxIkTeuaZZ/zUBKESzP7wdoKWzBFXCL1IHefhiitEnpnaD39xhciJhfYjkLgCAAAAaiJW+rvV9dsRWtG+X1KX7sPxZAk8ZGdny+l06vDhw5o3b54OHDigpUuX6tZbb/VYd+fOnVq2bJkk6YorrtCgQYNks1WEld1u16ZNm7Ry5Uq9/fbbSkpKUkZGhkceixYt0u7duyVJd9xxh7p06WIsKy4u1oIFC3T8+HE9//zzmjJlihITE922Ly4u5lfhEfLII48EtT8SExM1YcIENWrUSJJME1cIj0gd5+GIK0Se2doPf3GFyIiF9qNqXOXk5IT2jwAAAIA6a/z48abr7wZ6HYXw4z5cZPBkCbyyWCxq1aqVxo8fL0navn27xwim0+nUwoULJUmDBw/WsGHD3G482mw29enTR9dcc40kaeHChXI6nW555OXladeuXZKk++67z+NASkpK0vjx49WgQQNJ8jpCunbtWklS06ZNa1xfBCbY/TF58mTjBC2ZJ64QPpE4zsMRVwivWGg/qosrhF8stB9V4woAAAAIFTP2d4O9jkJ4cB8uchgsgV+tWrXSgAEDJEkrV650W3bw4EHjc69evXzmccMNNxifqz7K5TrIBw0apGbNmnndvl69errnnnuM9R0Oh7GsvLxcGzdulCSNGTOm2vqg9oLZH/Xq1fOahxniCuET7uM8nHGF8IiF9sNfXCH8Yqn9qBxXAAAAQCiZrb9b0+sohJYZ7pfUlftwDJagWt26dZMkfffdd27p+/btkyRdddVVfrePi4szDsi9e/e6Ldu2bZskqUWLFn7zqDwqeurUKeNzfn6+8ZkXrUZOKPaHGeIKoWWG47y2cYXwoP1AdWKt/eDXcwAAAAgXs/V3uY6KPjPcL6kr9+EYLEG1zp496zW9rKxMkpScnFxtHufOnZMkjxcJlZeXS5IuuOCCgMtTOQ9XGRA9Nd0fZosr1J4ZjvNQxBXCj/YDVdF+AAAAABXM1t/lOspcuA8XXgyWoFqFhYWSPA8a14hlSUlJtXm45sOr+hIiF9dB5UvlufAq5+ErP4RXKPaHGeIKoWWG4zwUcYXQo/1AdWKt/ag6Ry8AAAAQKmbr73IdFX1muV9SF+7DhWyw5KmnnpLFYjH+82b+/Plu6/j678MPPwxVsRACW7dulST16dPHLd31sp7PPvtMp0+f9rm93W7Xjh07JEldu3Z1W9a/f39J0nvvvef3xsPhw4eNz5UP6pSUFONzbm6uv2oghEKxP8wQVwgtMxzntY0rhAftB6oTa+1H5bgCAAAAQsls/V2uo6LPDPdL6sp9uJAMluzcuVPTpk0L/Evj4tSsWTOf/9WvXz8UxUItOZ1OrV+/Xtu3b5ck9ezZ0215w4YNjbnoXnzxRY9HsCTpzJkzmjt3rqSKA7jyQSxJV155paSK+fE2bNjgtRyHDh3SvHnzJEm33HKLx/KRI0dKkhYtWhRw3VBzweyPY8eOeSw3S1whPCJxnIcrrhA+sdB++IsrREastB+V4woAAAAIFTP2d2tyHYXQi/b9krp0H67WgyUOh0Pjxo1TaWmpevfuHdA2rVu31tGjR33+17dv39oWC7VQUFCgEydOaP78+Vq1apUkKSsrSwkJCR7r3n777ZIqXi40ffp0ffXVV/rxxx9VUFCgPXv26OmnnzYO1HHjxnlsn5CQoKysLEnSqlWrtGjRIu3evVsFBQUqKCjQ+vXrjRNCmzZt1L17d488LrnkErVv3z40lYdfwe6P2bNna+3atTp69Kgp4grhF4njPBxxhfCKhfajurhC+Jm5/fAVVwAAAEComLG/G+h1FMIvFu/DueIqlthqm0FOTo42bNigO++8Ux06dNBnn30WinIhimbMmOH276ysLPXo0cPruqmpqZo0aZJycnJUXl6uJUuWeKxjtVr1wAMPKDU11WserrwXL16s3Nxcr4+Nde/eXcOHD1dcnOf4XlxcnEaNGqU33nijuqqhllwn10D3x3fffaePP/5YH3/8scd60YirV155JdCqogYefPDBiBzn4Yirf/zjH4FUESFktvbDX1whMszcflTliiugJp566in97ne/M/7tb6qCoqIi/f3vf9dbb72lvXv3ymq1qlOnTvrFL36hSZMmqV69epEoMgAAiID9+/dLMld/N9DrKIRXrN6Hc4mley61GizZu3evHnvsMaWlpWnGjBmaOXNmqMoFE+jfv7+uvPJKryOOlaWlpemJJ57Q7t279cknn+jQoUOSKl4QNGLECLVv397rwVxZjx491KlTJ3311VdavXq1SktLJUmdOnXSwIEDlZ6e7nd7m82mX/7yl0HUDjUR7P7Iy8vT559/rs2bNxvLohlXCK/GjRv7XR6q4zwccYXoMFP74S+uEDlmbT+CjSvAl2CmL96/f7+uv/567du3T1LFizTPnj2rzZs3a/PmzXrttdf00UcfqVGjRmEsMQAAiJRY6u9W7bcjvFxTbfli9uuoWFKrwZIJEyaouLhYs2bNUpMmTUJVJkRZdnZ20NvExcWpY8eO6tixY42/NyEhQb169VKvXr1qnAfCK9gBqfT0dA0bNkzDhg2r0fcRV+efUOwPM8QVQscsx3lt4wqhZYbjnPYDoVZ1+mJ/T+Tb7XbdfPPN2rdvn5o3b65XXnlFN954oxwOh958801NmDBBW7Zs0V133aX33nsvgrUAIuPQ79f5XT72zUclSS/f9lSN8j9rP6cOz9yof978uLK6DaxRHou3r9Rv33lS3z/yoerb3J/yerF+7P7KeurUqdEuAlBnBfNaArP0d139dpgD11G1V+N3lsydO1cfffSRbrzxRo0ePTqobU+cOKGf/exnuuCCC9SgQQNdfPHFuuuuu7RmzZqaFgcAAAAATKvy9MUDB/q/ObtgwQJ9/fXXkqS33npLN954o6SKC9g77rhDc+bMkSS9//77+uijj8JbcAAAAKCOqNGTJYcPH9YjjzyiBg0aGB31YJSUlOjLL79Uo0aNVFxcrL1792rv3r167bXXNHbsWL3wwguy2aov2tmzZ3X27Fnj34WFhZKksrIylZWVSaq4oLBarSovL5fD4TDWdaXb7Xa3eYKtVqvi4uJ8prvydXGV0263B/13QOg5HI6g9pOv9Pj4eDkcDpWXlxtpFotFNpvNZ7qvGKuajugKdD+F+xzBucNcXPvSDOcIX7GH6DLLOcJb7CF6fJ07InmOqBpTMKdgpy9esGCBJKlfv37q3bu3x/Jf/OIXeuyxx7R371698sor6t+/f1jKDQAAANQlNRosuffee1VQUKCnn35aF198ccDbtWjRQlOnTlVWVpYyMjJUv359lZeXa+PGjZo6dao+/PBDvfzyy0pKSlJOTk61+U2fPt3rnL8rV65UYmKiJKlNmzbq2bOntm3bpgMHDhjrZGRkqHPnztq0aZNOnDhhpF922WW66KKLtHbtWhUVFRnpvXv3VtOmTbVy5Uq3C+J+/fqpQYMGev/99420yx2NZImzSM6fLqKdjko3vJxVXuRoqbhQdjoluaVbZLHISDfy+r9VqlvfM/2nNKfDKYvFIlmqlK2SqjfpCgsLlZubq+LiYsXHx6tt27Zq1aqVMV9d1fUtFotbutPp1KFDh7Rv3z6VlZUpMTFRXbt2VUpKirFu1XyqptvtduXm5urkyZOSKubT69Kli3FTKS8vL+D9JElDhgzRmTNn3N5nYbPZNHToUOXl5blNj5CcnKwbbrhBBw8e1NatW430Jk2aqE+fPtq1a5d27txppPuKvcudjX/aT666OZzu+8lt93nfT1X/Nq7lVWPPWN9b+k9ZyOn4KQ+fsVRJIPujagxULbvT6VRhYaG++eYblZSUuMVV5fr5y8fpdOrAgQPav3+/W1w1bNjQaywFup/CeY6QvMfe5Y6f5hx33x+BnSOqqtE5wlkp1lz/8xZ7Ps4dge4PIx95HvNlZWVe4yo+Pt7r+pW/2yXY81VRUZFpzhG+Yu+nc38Q54j/S/doi4I4Rxix5yqH2/lKAcVYQUFBrduPgwcPesRVSkqK1/W95RPo+apqPq50M5wjfMXe5c5GwZ0jfLQfgZ4jftr4//5X+XwlPzHpo31avXq1x/4w8pHvY76goMCj/WjdurX7d/rZr7U9X0kVgyTRPkeUlJQI5hfM9MUlJSVav369JGnw4MFe17FYLBo0aJBmz56tlStXhry8AMKruv5uILz1r1q3bu3W9vnj6l+5rs+TkpLUpUuXGtUHQHiE6zhv2LBhwGUIxfkKoWPm9iOYuDKzoAdLXn31Vb333nu67LLL9NBDDwW17cCBAz0eObdarerTp49WrFihrKwsLVu2TLNmzdKDDz5Y7fxov/vd79zKUFhYqNatW2vgwIHGDRTXjZgePXqoW7duxrqu9Kuuusrjl5+SdO2113pNr1p+10X9kCFDjLRjG//vxUaWny6uLXGVAs4irwFoscjtBkbVdCMvS2Dre6ZXuvkc5/2zt/Xz8/P1xhtv6MiRI17XGzVqlDIyMnweVBaLRTt37tTChQs9lq1YsUIpKSkaN26cUlNTPcrpUl5erjVr1mjdOu9z115xxRUaPHiw8QKqQPaTKz05OdkjXaqY569yuqtcrVu3VosWLTzSO3bsqPbt2xvpvmLPFR+Vq+m2P/7vJlNVvvaTa5tAYsxn+v/lX/U7fMVSoPvDddx4+85A48q9PO75BBNXLoHup3CeI1zpVWPPOHcouP0RuvSK2DO+1/U/X+eIuNrvD+N7FXxcecunpuer5ORkSeY4R/iKvdkvbv4pvyDOEZa4Su1HpX0bzDnC9/lKAcXYjBkzvJbNTO1H5bjylo8ZzhEuVWPPrV0J4pivWBbMuaZK7FU6R3iLP68x6SXGPvnkE+NzIPujJu1H1XxCdb6aOnVq1M8RrierYV7BTl+cm5trPE1Ued9X5Vp29OhR/fjjj2rcuHFoCgwgbGrb35Vq3g5W5qsd/OCDD/SPf/zD77YAwi/cx7m//q5LKM5XCJ1YaD8CiatYENRgybFjxzR58mRZrVbNnTs3oKmyAhUXF6e//e1vWrZsmRwOh955551qB2Pq16+v+vXre6THx8d7jKhZrVavAeOrDr7SfY3Una8jqidPnnR7yqd3795KTExUUVGRNm3aJElauHChhg8frp49e3rN48svv9Tbb79t/HvAgAE6d+6c8vLytGPHDhUWFurZZ5/VpEmTlJaW5rF9eXm5FixYYPyqsl27durQoYNKSkq0Z88e/fDDD9q8ebOOHz+uP/7xj5KC30/e0uPi4owbEoGk+4oxX+mxKpj9MWbMGK91j2ZcBbufwn2OOJ/OHZUbzHAe5+GIK9fNSjOdI0LZxpqB2dsPf3Elmesc4SvGYlVmZmZMtB8ulePK37kjUueI86kdOR/VZPriyhewLVu29Lle5WVHjhzxOVhi5qmLzTTdJXUyV53OR9Hu77pU1w66ymrm2ItlZpjC0yWWzxHn89TFZuvvSoGfr8wee7EsFtoPf3Hlmu2hskifIwKdvjioOzGPPvqoTp48qfvuu0+dO3fW6dOn3ZafO3fO+OxaVq9ePdWrVy+g/Dt06KD09HTl5eVpz549wRQNYeBwOIwDqXHjxho3bpwuuOACY/mQIUO0ceNGLV++XMuWLdOFF16o5s2bu+Xxww8/GAdS37591a9fP7cbBLfccovmzp2rY8eOadasWXrsscc8biAsX77cOCGMHj3aY+q3EydOaObMmW5TVCB8gtkfa9as8ZhD2yxxhfCIxHEerrhC+Dz88MOmbz/8xdVzzz1X+z8CfBowYICk2Gk/KscVUJ2aTF9ceQo/19TC3lReVnmbqsw6dbFkrukuqZO56uQ2dbGXqSFdjKmIA5iW1Bu36SjlY8pIi2v6RveyVJ4e2y1/i8V4l2blfKr2S9q1a/dTGeXeDq5evVo33nijUUbX/yu3g2PHjq22HbzwwgvdppI8evSoRztY+QbiLbfcIsncUxfbbDZdqhSP/VR52vKq+yOY6WN/ys/X+r6nxHV9r7GOl9gzwxSeLrF8jvBVp5/OHYHtj0Cnj3Xt32DOEb7OV/5ismp/d+zYscYsCE6nU4MHD9amTZs8jvPKfB3nrmN9xIgRmjdvnkd/NxTnK7PHXif99COjwKcidk/3d+6v7hzxUx6VPgc4dbG3/eHK39f+cH1X1fZj3LhxSkpKcvs71rb98BZXP82QZFFRUVHUzxGBTl8c1GDJ3r17JUmzZ8/W7Nmz/a7rOph/+9vf6tlnnw3ma2AS33//vaSKAL7//vu9/kq2V69eOnHihDZv3qz3339fv/71r92Wuw6kgQMHqk+fPh7b22w23X333Xr66adVXl6u3bt3u02/VlZWps2bK6aeeeCBB7zO8dykSRONHj1ar7zySs0ri4AEuz/WrVuna6+91u1Xr2aIK4RHpI7zcMUVwqfyhbyL2doPf3GFyIiF9qNqXAH+1Gb64lAy69TFrvRoT2VHncxZp+qmmDTyrTqVZIDTx8rxU7k8lvmblrTy1NaWn/5fNQ9X++HKJ9h+yaeffqrrrrtO8fHxRh67du2SVPN20GKxBNQOSuaPvWPrP/fYT5WnLfc6PWiQ05UGPC2pK73StKSV16laFs4R4a3TT+eOwPaH8f3VTB/rNu1sgOeI6r7D2/r++ruu76xtfzc+Pt5rf7e25yvJ/LF39MOfbsrXdNpzi+OndO/nGt/nCLd1fJSjItF7jAXbfri+KxLth6+4cjHDOSLQ6YtN9VPr3bt3Ky8vT5LcRskQHa45xLOysvxOBzNo0CBJ0sGDB1VaWmqkl5aW6ocffpBUEZy+NGjQwJi/eenSpW7LcnNzJUnNmzf3+zLMiy++mJiJgJrsj2+//dZtmRniCuERyeM81HGF6DBb++ErrhA5Zm8/Ao0roDbTF7t+dCb5/wVc5WWVt6mqfv36SklJcftP+mnq4vj4eOPmhNVq9Zpus9nc0l0XoL7SK6e5bvZaLJaA06WKi9zKaa6/oa90X2WnTrFZp1hnxv5uoO2gFBuxF6s4R4S3TrEulvq73s5XsRB7sSoW2g9/cRVL54igBkvWrFljPL7j7b+pU6ca67rSXE+VVDeHoNPp1COPPGL8QYYNGxZM0RAGhw8flqRqX8xT+UCrPEpX+XN1JyXXHMvFxcVu6a654gOZtqBDhw7VroPaqcn+cG3jYoa4QnhE8jgPdVwhOszWfviKK0SWmduPYOIKdZtr+uJ77rnHmL648n9Vpy+unFb5V3T+zkOVl1XeBkD0mbG/G0w7CCA6Yq2/6+t8hdCLlfbjfLgPF7EnS/bv36+rrrpKc+bM0Z49e4zBE4fDoc8//1yDBw/WkiVLJFXM7ZuRkRGpoqEa/uZKDpXqDqJAyhDo3HOovVDsDzPEFSIrEsd5JOIK5kL7cf4xw3EeirhC3VZ5+uLk5GSP/6ZPn26s60qbMmWKJKlLly7GLyu3b9/u8ztcyy688EKfL3cHYC70dwEEIlb6u1xHRU6stB/nw324iE7D9cUXX+g3v/mN2rdvrwYNGqhJkyZKTExU7969tWLFCknS2LFjeZGqSbhe9vPjjz/6Xa/yS5dcj/VX/Vx5HW/y8/MlSa1atXJLT0tLkxTYvPG7d++udh3UTk32h2sbFzPEFcIjksd5qOMK0WG29sNXXCGyzNx+BBNXQE0lJiYqMzNTkvTBBx94XcfpdBrXT1Xn9QYQfWbs7wbTDgKIjljr7/o6XyH0YqX9OB/uw0VssKRZs2bKycnRL3/5S3Xt2lUpKSnKz89XfHy8OnfurHHjxunTTz/VSy+9xCOhJjF8+HBJ0iuvvOJ3bv9NmzZJqnj8PyEhwUhPSEgwDg5fF3pSxYHmeqrI9VIoly5dukiq+HXenj17fOZx4sQJHT161F91EAI12R+dO3d2W2aGuEJ4RPI4D3VcITrM1n74iitEjtnbj0DjCqjN9MWSNGbMGEnS6tWrtXHjRo/833zzTSMGXXNDAzAPM/Z3A20HAURPLPV3/Z2vEHqx0H6cL/fhQjpYkp2dbXT2q2rQoIEmTpyo1157TTt27NDx48dVVlamoqIi5ebm6sUXXzR+QQVz6NChg/FCnJdfftlj9NDhcOjDDz/UypUrJUk333yzRx5Dhw6VJG3evNnrhd7p06c1c+ZMI+/27du7LY+Pj1ffvn0lVRzUJ06c8Mhjz549mjlzZrDVQw0Euz+uuOIKjxcomSGuEB6ROs7DFVcIn1hoP6qLK4RfLLQfVeMKCJcxY8aoe/fucjqdGjlypD766CNJFXH+5ptvasKECZKkwYMHq3///tEsKgAvzNrfDaQdBBA9Zuzv1uR8hfAwe/txvtyH4xEO+BQXF6f7779fOTk5OnbsmJ588kldcsklatmypZxOp1atWmWsO3z4cDVv3twjj+bNm2v48OFatmyZli9fruXLl+uaa65RYmKiioqK9NlnnxnrPvjgg8b8zJVdf/312r9/vw4cOKCZM2cqPT1dl156qaxWq3bt2mXMCX3RRReF4a+AqoLZH4MHD/bY3ixxhfCIxHEerrhC+MRC++EvrhBeGzZsiKn2o3JcAeFis9n09ttvq1+/ftq3b59uvPFGJSYmyuFwGL8I7Nmzp1577bUolxSAN2bt7wbSDj7zzDMh/EsACIYZ+7s1OV8h9Nq0aWP69sMl1u/DMVgCv9LS0jR58mS99NJLKiws1I4dO7Rjxw63dUaNGqWMjAyfefTs2VOJiYlauHChJOnTTz91W96yZUvddtttSk1N9bq91WrVmDFjtHz5cm3evFl5eXnGr+tc+vbtq+uvvz74CiJowewPX7/INkNcIfRGjRoVkeM8nHGF8DF7++EvrhBerl8wSbHRflSOKyCc2rZtq23btulvf/ubFi9erL179yo+Pl6XXHKJRo0apUmTJqlevXrRLiaAAJmlv1tdOwgguszW363p+QqhFQvtx/lyH47BElQrNTVVDz30kAoLC/XNN9+opKRENptN7dq1U6tWrWSxWKrNIyMjQ1OnTtXBgwe1b98+2e12JSYmGu+vqY7VatWwYcN000036dtvv9XJkyclVRzsnTt35pG/CAvF/jBDXCG0zHCchyKuEHoPPfQQ7Qd8uv7662Ou/XDFFVBT2dnZys7Orna95ORkTZs2TdOmTQt/oQCEnVn6u/7aQYSXr/O50+ms9XVtWVlZrfu71cVV5XduIXzM1N/lOsocYqH9OF/uwzFYgoClpKTo6quvrvH2FotFbdq0UZs2bWqcR3x8vLp3717j7RFaodgfZogrhI5ZjvPaxhVCywzHOe2HedX0yVAzxBUAADVhhv4u7aC5mKW/y3WUuZjhOOc6ylzMcJyf7+1H7E4gBgAAAAAAAAAAEAIMlgAAAAAAAAAAgDqNabjgITs7WxdccIEyMzPVs2dPJSQkVLuNw+HQ999/r2XLlqm4uFhSxYt9rrvuOnXo0EFxcdWPy5WWlmrTpk36+OOPJVXMx9ejRw9lZmYqPT29dpVCSCxbtiyo/ZGXl6cVK1Zo165dkhT1uGJ+1egLxXEejrgiNqLHLO2Hv7hC5Jmt/ZDolwAAArd27VrT9XeDbQcRHq73VZmtvxtoXCG8Pvvss5jr77riimtqczBD++EtrmIpPhgsgVenT5/WihUrtGLFCmVlZalHjx4+1z158qRmzZql8vJyt/TDhw/r9ddflyRNmjRJaWlpPvPYtm2bFi9e7JZWXl6uLVu2aMuWLerYsaPuuOMO2WzeQ9Zut2vp0qUxdfDFomD3x/bt293SzRBXCJ+TJ09G5DgPR1whOszUfviLq+nTp9ekeqgBM7cf3uIKAABvXDeIJPP0d4NpBxF+ZuvvBhpXvl5Qj9AwY3832LhCeLz22msx0X74iqtYwmAJPNx///0qKirS1q1b9fXXXxtB7u2Ays/PV05OjvHv0aNHq3HjxiopKVF+fr4WL14su92unJwcTZ48WampqR55VD6Q2rZtq6FDh8pqter06dM6cuSIPvjgA+3atUsLFy7UnXfe6TGK6XA49Morr+jAgQMh/CvAm0GDBgW9PwYMGKBu3brp7NmzUY8rhFckj/NQxxUiz4zth6+4QmSYuf3wFVd/+tOfwvCXAADEOjP2dwNtBxFekydPNmV/N5i4Qvh0797ddP3dQOMK4RUL7Ye/uIolDJbAQ9OmTdW0aVO1b99eF154oVatWqXFixerU6dOHo9svfTSS5KkZs2aaezYscby1NRUtWjRQp06ddLMmTN16tQpvfHGG7rnnnvcti8tLTUOpAEDBqhPnz6yWCySpMaNG6tNmzZq166dZs+erd27d2vHjh3q3r27Wx5ff/01AyURcvXVVwe1PyZMmKCWLVsay8wQVwivSBzn4YgrhFdpaanp2w9/cYXIMHv74S2uAADwZsyYMabr7wbaDiK8UlNTTdnfDTSuEF4jR440XX832LhC+Ji9/fAXV7GEiSrhV58+fXTRRRdJkr744gu3ZQUFBSosLJRUcTB6m/vOZrPp17/+tSTpyJEjxvouW7ZskVQxep6Zmen1hnazZs2MqS7eeustj+VLliyRJI0fPz6ouqFmgtkfvhpMM8QVwiMSx3m44grhEwvth7+4QmTESvtROa4AAPDGrP3dQNtBRIaZ+ruBxhXCz2z93ZrGFUIrVtqP8+E+HIMl8MtisWjYsGGSpI8++shtWW5uriSpW7duPufMkypeJtS7d29J0jfffOO2bP369ZKkyy67zG85unTpYnwuKioyPlc+ODlBR05t94dZ4gqhFe3jPBRxhfCI5fYjljt5sSTW2o/KcQUAQKDM0N8NpB1E5Jilv8t1lHmYsb/LfbjoM8NxXlfuwzFYgmpZrVav6cXFxZIU0IvhEhMTJcnj3QCueeuSk5MDLk/lPCp/5oZWdNR0f5gtrlB7ZjjOQxFXCD/aD1RF+wEAqGvMfB2FyDJDf5frKHMxW3+X6yhzMXP7cT5cRzFYgmq5RiyrHlTx8fGSpHr16lWbh2uk09cIZf369QMuT+U8XGVA9NR0f5gtrlB7ZjjOQxFXCD2zHOe0H+ZF+wEAqGvMfB2FyDJDf5frKHMxW3+X6yhzMXP7cT5cRzFYgmodOXJEknTppZe6pbdt21aStGrVKjkcDr95uObDa9eunVt6p06dJEnbt2/3u71rlFOSGjVqZHyu/GLmU6dO+c0DoROK/WGGuEJomeE4D0VcIfRoP1CdWGs/KscVAACBMkt/t7p2EJFlhv4u11HmYrb+LtdR0WeW47wu3IdjsAR+HTt2TCtWrJDk+ZLb1q1bG59Xr17tM4+NGzcan1u1auW2bODAgZIqDshDhw553f7cuXNasGCBJOnqq69WXNxPYWu1WpWZmSlJeuGFF6qtD2ovmP1x7tw5r3mYIa4QPuE+zsMZVwiPWGg//MUVwi+W2o/KcQUAQKDM0t8NpB1E5Jilv8t1lHmYrb9b07hCaJnhOK8r9+EYLIFPubm5mj17tqSKEcL09HS35RaLRaNGjZIkrVu3TuvXr9fZs2eN5Xa7Xe+++66WL18uSRo1apTH/Hnp6enq1q2bJGnevHnav3+/2yjmqVOnNGPGDB0/flySdO2113qU03WQnzlzplb1RfWC3R/z5s1Tfn6+23IzxBXCJxLHeTjiCuEVC+1HdXGF8IuF9qNqXAEA4I0Z+7uBtoOIDDP2dwOJK4SXGfu7NYkrhF4stB/ny304JqiEh+zsbLd/t2/fXrfffrvXdTMyMjR8+HAtW7ZMq1at0qpVq7yuN3z4cGVkZHhdNmLECBUWFurAgQN6+eWXfZZr4sSJxouEKktKStLEiRP1/PPP+9wWofHPf/7T+BzI/jh+/LieffZZr3lFI66mTZvmr3qopUgd5+GIq6lTp/qpGcLBbO2Hv7hCZJi5/fBm4sSJ/isEoFqHfl/9jbez9nPq8MyN+ufNjyurW81+9b54+0r99p0n9f0jH6q+rWbz7o9981FJ0su3PSVJavWXvjXKB3WDGfu7lflrBxFeVe+3SObo7wYaVwivRYsWSTJXfzfQuJoxY0Z11UMtmb398BdXsXTPhcES+DVy5Ehdcsklbo94VdWzZ09deOGFWr58uQ4cOOC2rHXr1hoyZIiaN2/uc3ubzaa7775bX3/9tZYuXSqn0+m2PDMzU5mZmV5PCC7p6emaMmVKgLVCbQSzPz799FNt2LDBY7kZ4gqh17NnT5/LQnmchyuuEHlmaj/8xRUiJxbaj0DiCgBQt1ksFlP2dwNpBxE5ZurvBhpXCL9Y6e9WF1cIrSlTppi+/Thf7sMxWAIP9913nxITE5WcnBzwNs2bN9e4ceNUWlqqwsJCSVJKSooSEhIC2j4uLk6XXnqpLr30UhUVFamkpEQ2m02pqamyWq0B5cFNi/D7wx/+ENT+GDhwoPr376/8/HzZ7faoxxWiK1THeTjiCtFjlvajtnGF0DFj+1GTuAIA1F1Tp041XX83mHYQ4XP//fdLis3+LoNs4eftySNfzNDfrRxXCK9A7nmaof3wFVexJLZKi4ho1qxZjbdNSEiodQcsOTmZG1QmVZMbRFarVWlpabX63lDFFcyjtse5WeIKoWOG9iMUcYXQMctxTr8EAFATZuiX0N81n6ZNm9ZqezPEFczFDP1dfkxkLmZpP2L1OooXvAMAAAAAAAAAgDqNJ0sQlMLCQpWUlCg+Pr5GU1GUl5crPz9fZWVlSkxMVEpKStBl4FFicwnF/jBDXCF0zHKc1zauEFpmOM5pP8zp+PHjtB8AgDrHDP1d2kFzMUt/l+soczHDcc51lLmY4Tg/n9sPBktQLYfDoR07duitt97yWNarVy9de+21SkpK8ptHcXGxNmzYoPXr13ssu+WWW9S9e3e/LxmSpB9++EHvvfeeDh065JbevHlz/fznP2f+zAir7f4wS1whdMxwnIcirhB63ubepf2Ay6xZsyTFXvvxww8/+F0OAIA3Zujv+msHp06dGkAtEEpm6O9yHWUuZurvch1lHmY4zuvCfbjYLj3Czm6367XXXvN6IEnSxo0b9cwzzygvL89nHidOnNAzzzzj9UCSpCVLlmj+/Pmy2+0+89iyZYvmzJnjcUKQKk4Wc+bM0ZdffllNbRAqtd0fZokrhFa0j/NQxBUiJ1baD84hkRNL7YcrrgAACIYZ+rvVtYOILLP0d7mOMg+z9Xe5D2cOZjjO68p9OJ4sgV+LFi3S7t27JUl33HGHunTpYiwrLi7WggULdPz4cT3//POaMmWKEhMT3bYvLi7WzJkzJUmJiYmaMGGCGjVqJElyOp06fPiw5s2bpwMHDmjp0qW69dZbPcqwc+dOLVu2TJJ0xRVXaNCgQbLZKkLXbrdr06ZNWrlypd5+++3Q/wHgIZj9kZSUpIyMDI88zBBXCI9IHOfhiiuETyy0H/7i6k9/+lNo/hDwKjs7O6baj8pxBQBAoMzQ3w2kHUTkmKm/G2hc5eTkhPaPAA9m6+/WNK4QWrHQfpwv9+F4sgQ+5eXladeuXZKk++67z+1AkqSkpCSNHz9eDRo0kCSvI4tr166VJDVt2lSTJ082DiRJslgsatWqlcaPHy9J2r59u8cIptPp1MKFCyVJgwcP1rBhw4wTgiTZbDb16dNH11xzTW2riwAEuz8WLlwop9PplocZ4grhEanjPFxxhfCJhfajurhCeMVK+1E1rgAA8Mas/d1A2kFEjtn6u4HEFcLLjP3dmsQVwsPs7cf5ch+OwRL45Do4Bg0apGbNmnldp169errnnnuM9R0Oh7GsvLxcGzdulCSNGTNG9erV85pHq1atNGDAAEnSypUr3ZYdPHjQ+NyrVy+fZb3hhhuqqw5CoCb7o+ojgmaIK4RHJI/zUMcVIs+M7YevuELkmL39CDSuAAB1mxn7u4G2g4gMs/V3A40rhFcs9Xf9xRXCw+ztx/lyH47BEvi0bds2SVKLFi38rld5NPHUqVPG5/z8fONzdS8I6tatmyTpu+++c0vft2+fJOmqq67yu31cXJxxQCJ8arI/9u7d67bMDHGF8IjkcR7quEJ0mK398BVXiByztx+BxhUAoG4zY383mHYQ4We2/m4wcYXwiaX+rr+4QujFSvtxPtyHY7AEPpWXl0uSLrjggoC3qfwSn7KysoC3O3v2rNd0Vx7JycnV5nHu3LmAvw81U5P9UfXFTmaIK0RHKI/zUMcVos8M7YevuEJkmbn9CCauAABwMUN/N5h2EOFntv5uMHGF8Im1/q6vuELoxUr7cT7ch2OwBNWq7mZR5bnwKr8AKJiXJxcWFkryPPhdI5YlJSXV5hHL8+HFiprsD19xEM24QnSE8jgPdVwhOszWfhAT5mDm9iOYuAIA1F1m7O/SzzEXs/V3g4krhF+s9He5joqcWGk/zof7cAyWwKf+/ftLkt577z2/DePhw4eNz5UPhpSUFONzbm6u3+/aunWrJKlPnz5u6a6XDn322Wc6ffq0z+3tdrt27Njh9ztQezXZH127dnVbZoa4QnhE8jgPdVwhOszWfviKK0SO2duPQOMKAFC3mbG/G0w7iPAzW383mLhC+MRSf9dfXCH0YqX9OB/uwzFYAp+uvPJKSRXzFW7YsMHrOocOHdK8efMkSbfccovH8pEjR0qSFi1apGPHjnksdzqdWr9+vbZv3y5J6tmzp9vyhg0bGnPqvfjii14f7Ttz5ozmzp0baLVQC8Huj5SUFLeTqmSOuEJ4ROo4D1dcIbLM1n74iytERiy0H1XjCgAAb8za3w2kHUTkmKm/G2hcIbzM2N+tSVwhPMzefpwv9+EYLIFPCQkJysrKkiStWrVKixYt0u7du1VQUKCCggKtX7/eOJDatGmj7t27e+RxySWXqH379pKk2bNna+3atTp69KgKCgp04sQJzZ8/X6tWrZIkZWVlKSEhwSOP22+/XVLFy4WmT5+ur776Sj/++KMKCgq0Z88ePf30014PVIRHMPtj3LhxHtubJa4QHpE4zsMVVwifWGg/qosrhE+stR+V4woAAG/M2t8NpB1E5JitvxtIXCG8zNjfrUlcITzM3n6cL/fhbNEuAMytR48ekqTFixcrNzfX6+NW3bt31/DhwxUX5zn2FhcXp1GjRumNN97Qd999p48//lgff/yxx3pZWVnGd1WVmpqqSZMmKScnR+Xl5VqyZInHOlarVQ888ECw1UMNBLM/UlNTveZhhrhC6HXq1Ckix3m44grhEwvtR3VxhfCZMWOG8TkW2o/KcQUAQKDM0N8NtB1EZJitvxtIXCH8zNbfrWlcIbRipf04H+7DMViCavXo0UOdOnXSV199pdWrV6u0tFRSxY3Rgf8/e/ceH0V1/4//tZdAEpIQkwAJl0AEEm4BsRgu4Z4GAdEAWv2gLVhEK6D9IFq/9aeVIPqxrW3hIwQ+KqLQKgXLtWiAFEGQYBABuRgBuZhwTQLkfiF7+f0RZ9jZnZmdzc7Mntm8n4+H7TIzO9nNeZ3zPjOTnR03DnFxcbLPt1qtePTRR1FWVoavvvoKhw4d4tdlZGTgnnvu8XrFMTY2Fq+++irOnj2LL774AhcvXgTQ9MVTkydPRvfu3enkp47UaA8WckXUxUI/9zdXRBsTJkyg+kFkGa1+cLkiRM7hw4fx73//G9988w1Onz6N0tJSVFZWIioqCr169cLEiRMxe/ZsxMTESO7jX//6F1avXo1vvvkGZWVlCAkJQefOnTFy5EjMnTsXd911l35viBDiNxbmu97qINEXK/NdOo5iC0vzXTqOYgML/bylnIejiyVEkdDQUAwePBiDBw9u9j7i4uIwadIkTJo0qVnPN5vN6NmzJ3r27Nns10DUo0Z7sJAroi4W+rkauSLqCnQ/p/rBtuzsbJ+fw0L9oIND4s2qVauQk5PD/zs0NBRhYWG4ceMG8vPzkZ+fjyVLlmDr1q0YOnSo4LkNDQ34xS9+gX//+9/8soiICNy6dQunT5/G6dOnsWrVKvzlL3/Bc889p9t7IoT4j5X5Lh1HsYWF+S4dR7GFhX5Ox1FsYaWfB3v9oKM8QgghhBBCCFFZWloa3nrrLRw4cAA3b95EXV0dKisrUVVVhdWrV6Ndu3YoKyvD5MmTUVFRIXju//zP//AXSubMmYOLFy+iqqoKdXV1OHToEIYPHw6Hw4Hnn38e33zzTSDeHiGEEEIIIUGHPllCCCGEEEIIISqbPn266PKIiAhMnz4d8fHxuPfee1FSUoJt27bhscce47dZs2YNAGDUqFGCT6eYzWb87Gc/w7Zt29C5c2dUV1fjX//6F372s59p+2YIIYQQQghpAehiCfGwa9cutGnTBr1790bbtm0VP6+xsRGFhYW4fv06gKb76fXu3RshISGK91FRUYHCwkLU1NQgJCQE3bp1Q5cuXWAymXx+H0R9RUVFPrWH0+lEcXExLly4gMbGxoDnirDB336uRa4WLFjQrPdC1MFC/VAjV0Q9rNUPmpcQLQwZMoR/zN13mnPlyhUAwKBBg0Sf27ZtWyQnJ+Pw4cOorq7W7kUSQpqFhXmJGnWQqG/37t0AaL5LxFVUVBhuvsvlirCBlfrhnisjoYslxMO+ffsAANu3b0dUVBRmzpyJ6Ohoye3tdjv27NnDP8/doEGDMGHCBFgsFsl9lJeXY/369bh8+bLo+mnTpiElJUX2dZ86dUp2PfHfqlWrAChvj7Vr13osZylXRF12u12Xfq5lroi+WKofcrmii2n6MkL9UJIrQrxxzWj37t0F6+68804UFhZK3mKroqICp0+fBiB9QYUQEjiLFy8WXc7CfFdJHSTa+eKLLwT/ZmW+qzRXNC/W1uLFiw0133XN1fvvvy+7LfHPqVOnDFE/guE8HH1nCfEwatQo9O3bFwBQWVmJJUuW8FcT3dntdqxevZrvSElJScjMzER6ejoSEhIAAIcOHcLq1atht9tF93H9+nUsWbKE70hDhw5FRkYG0tLS+G3Wrl2LI0eOSL7mw4cPiw4IRBu+tkdmZiYTuSLa0rufq5kroj9W64dYroh+WK0fvuaKECkNDQ24cOECli1bhl/96lcAgB49euD+++8XbDd79mwAwJ49ezB37lxcunQJQNNfCx4+fBiTJk1CdXU1hg4dil/+8pf6vglCiCKszXeV1kGiLVbnu77kimjLKPNdOg+nLyPUDyW5MgL6ZAnxMGbMGADAlClT8N577+HatWtYvnw5Xn75ZZjNwutrubm5KCoqAtB0X+Y777xTsL60tBQ5OTkoKirCnj17kJGRIVjvcDiwdOlSAEBMTAxmzpyJiIgIfv3EiRNRUFCA3NxcbNmyBfHx8Xwn5Vy5cgVbt25V580TWdnZ2T61x4gRIzBmzBhBbljIFdGGXv1cq1wR7TgcDubrh1yuiD6MUD/cc0WIUqGhoWhoaPBYnp6ejo8//hitW7cWLJ87dy4uXryIv/zlL1i+fDmWL1+OiIgI3Lp1C7du3UJ8fDx+//vf49VXX/X61+ENDQ2Cn81dBG5sbERjYyOApu9CsVgssNvtcDgc/LbccpvNBqfTyS+3WCwwm82Sy7n9cqzWpsNOm80m+1qNhHvf7u9J6r2GhITA4XAITjCYTCZYrVbJ5VLtoXc7BeI9Gd0LL7zA5HxXSR0EwHz2jMz1D7VYmu8qzZXT6WRijJDKntG98sorzM13leYKkB47WKlPRsd6/ZDLldjYofcY4Z4rKXSxhEiyWq14/PHH8ac//Ql2ux1nz55Fz549+fWNjY04dOgQgKYDunbt2nnso127dpg+fTrWrFmDffv2YeTIkYJ71f3www/8z5ozZw4/0LkaPHgwSktLcejQIXz22Wd44oknBOu5AWHcuHH+v2nilS/tMWzYMI/ns5Irog09+rlWuSLaMUL9kMsV0YdR6odrrghRKj4+HvX19aiurkZNTQ2Apj9Q+vOf/4zExESP7c1mM95880306dMHzzzzDKqrqwXfTVJfX4+KigrU1NQgLCxM9me/+eabWLhwocfynTt3Ijw8HACQmJiIgQMH4tixY/yBMgCkpKSgV69eOHjwIEpLS/nld911F7p27Yq9e/eiqqqKXz506FC0b98eO3fuFBwQjxkzBmFhYfjss88Er+FniAGc8DjRZTKb+OVOR9M6bhunk/sfbmMTTCb55fxzHU44nfCyvRMQLDYBLudXuNdTVVUl+p4mTpyIuro6/nsJgKYx5b777kNZWRkOHDjAL4+MjMTYsWNRXFyMo0eP8svbtWuHYcOG4cyZM4JbDQeqnQLxnu52xsi2E4drD66duH/f3lx8Of98l4wBwuzdXti0H/fXwj10Ot32bzLxJ4hc9+M+L5k5c+bt1whhHRw6dCi/nNuHxWIR1MEffvhBUAdtNpugDsbFxcHpdAr2ExcX51EHXWsdVwdZz94ARHm0k+sY4d4e3sYIOD3z4esY4XS4jVdOeM2e0vawWq2YPXs2rFaroE0BIC0tDSUlJfjmm28E813u9+E+v3I6nfw67uSje66Sk5P5fbjPr2w2GxNjhFT2bo8dytpDcuxwGwu49vVljJAar+Qy6Wt7tGvXzqOGis13rVYrnxv3XHFzYdf9pKWlNWu8YmWMkMpeMm7P+5W0h9hyubHf2xhxex8uj71kjzNo0CCP9uD2L9Ue3M9yrx9nz55Fjx49+G3UrB/u4xX3GquqqgI+RtTW1kIJOoNIZIWFhfGdYfPmzfjd737Hr+O+MDshIUH2xOOdd96JpKQknD9/Ht9//z1SU1P5ddz9OqdOnSp7Qnv8+PE4dOgQiouLUV9fj9DQUABNB4rcF2Aa7WNdRuZve7CSK6KuQPdzNXJFtGHk+uHtJCRRh9HqB5crQpS6cOEC/7ikpAR///vf8cYbbyAtLQ2vvPIKXnvtNcH2ZWVl+MUvfoE9e/YgMzMTCxYsQL9+/VBXV4cDBw7g//2//4cVK1Zgx44d2Lt3Lzp16iT5s1966SXMnz+f/3dlZSW6dOmCcePGISoqCgD4vy7s378/+vXrx2/LLU9LS/P4y08AGDlypOhy9z9i4vrTxIkTBcuvFXzFn2Ty8NNyk7lpHbeNycT9j9vmMsv555pvn7iS3l54ccRj/U+vJzIyUvQ9Wa1WREZGeiwHgLi4OMFy7nV16dIFHTt29Fjes2dPwffZBKqdAvGerhV89dPzINpO/H7NJtl/Sy533H5dHuskMun+WlyzJPlz3fbjOi9paGiQnJeYBD/n9mPXOrhlyxaf6iC3HyV1kPXsXdvvOXa4jhFi7dGcscOXMcJkdhuvTLeXi/GlPaZOnSr5BckmkwkTJkzAN998I5jvmkwm0fmVWLalcmUymfD9998DuJ0rq9XKxBghlb3bY4eP7SG23L1+cNsoHCO8/Qyp7X1pD/79uWlOrtQYr1gZIwDx7F39z+2T8krbw2Psd9xeLj7WSI8Rgm0kXkfTQnXaw/Vn+XMcpcZ4xcIYofQW23QWkXgVExMDAPxfwXG4+9wpuZVNjx49cP78eY9743H3X5b7giEAghMWlZWV/KDgGnQ6Ka4fNdqDhVwRdbHQz9XIFVEf1Q/ijdHqB2WG+KN9+/Z4/vnnMWLECAwdOhSLFi1CWloaJk2axG8zY8YM7NmzB6NGjcKOHTv4A8S2bdtiypQpSE9PR9++fXHu3Dn8/ve/x9///nfJn9e6dWuP23wBTbc+cD+YtVgsorf1ksq81HKpk3pSy42IaxNf3qvZbPa47YXccqn2CFQ7BeI9BRtW5rve6qARshdMWJjvKs2VyWRiaowI1jkZa/NdpbliaYyQyphRGaV+SOVKauzQc4xQWkuCJzVEM+6dyB338X053j7qpGQfJLhQroIPC+2hRq6Ifqifk+ag+kGCRVpaGoYPHw4AePfdd/nlhYWF/G0mnn/+edG/GG3fvj2mT58OANi4cWNQ3a+dECJPjzpI9MXCvISOo9hC812iBcqVMnSxhHhVXl4OAOjcubNgeWxsLIDb96WTc/bsWcFzOG3atAEA3LhxQ/b5rvcq5G4X4P44mL70jXVqtAcLuSLqYqGfq5Eroj6qH8Qbo9UPygxRC3f7LNfcfvfdd/xj19sMuOO+q6C2thYlJSUavUJCiJpYme96q4NEXyzMd+k4ii2szXfpOCrwWOnnLeE8HF0sIbJsNhs2bdoEABg1apRgXe/evQEA58+fx7lz5yT3UVpaiqtXrwIAevXqJViXlZUFAFizZg3q6+sl93Hw4EEAQMeOHfmPmgFAaGgo38m3b9+u6D0R//nbHqzkiqgr0P1cjVwRbRi5ftABgD6MVj+4XBHiLy6r3PdfABDccuDHH3+UfO61a9f4x9yXSRP9mEwm3HPPPVi4cKHof3/4wx8QEhICk8mEX/7yl4J1r7zyStP99E0mzJgxQ3IfzzzzDL/dK6+8Ilj32GOP8eteeuklyX3ce++9MJlM6NSpk2A5CQwW5rtK6iDRDyvzXTqOYgdr8106D8cGFvp5SzkPRxdLiKTq6mrk5OTwJ4rc/7ItJCQEI0aMANDUGUpLSz32ce7cOeTk5AAABg0a5HF/uB49evD3lPvggw88Tko5HA785z//wc6dOwEA999/v8fPuO+++wCAvmhVB762R0FBgcd6FnJFtKNHP9cqV0Q7Rqgfcrki+jBC/XDPFSFS7Ha711tj7dq1iz/wHT16NL/87rvv5h+vWLFC9Lk1NTVYs2YNgKYvtKS/Bg8MI41XYnWQaIfV+a6SXBH9sDTfVZoroi2j1A9vuSLqM0L9CJbzcMH5TUjEL/n5+aiqqsKBAwf4Zb/97W9Fv1hn9OjR+PHHH1FUVIScnBzExcVhwIABsFgsOHPmDM6fPw8A6Nq1KyZMmODxfLPZjDlz5mDp0qW4du0aXn/9dfTt2xedOnWC0+lEXl4ev21WVhYSEhI89pGQkICsrCxs2bJFjbdPZLz22mv8YyXtkZubi9zcXAwfPhzh4eEBz9WCBQvU+DUQCXr1cy1yRbRlhPrhLVdEeyzXD6lcESKluLgYkydPxuzZs5GZmYmkpCT+u0eKi4vx0Ucf4fXXX4fT6URMTAyee+45/rldu3bF/fffj3//+9/497//jV/96lfIzs7GnXfeCZvNhq+//hr//d//zf/l3/PPPx+Q99jSGW28EquDRDsszneV5opoa9++fczOd5XkimjrL3/5C/+Y5fohlis636I91uuHXK6MhC6WEA+ufy3ZqVMn/OIXv0B0dLTothaLBTNmzEBubi4OHTqEsrIy7Nq1S7DNiBEjMHr0aMkTkrGxsZg3bx5WrVqFyspKnDx5EidPnhRsM23aNKSkpEi+5oEDBwbFlwgZhdL2WLt2LQDgyy+/FKwPVK6ItqZPn65LP9cyV0Q/rNUPuVwR/bBaP3zNFSEA8O233+Lpp58GALRq1QpRUVGoq6sTfLlmUlISNmzYgPj4eMFzV61ahfHjx+Obb77BP/7xD/zjH/9AeHg4bt26JfhLvd/97nf8F70TfdF4Rbxhdb7rLVdEW6zOd5XmimjPKPXDPVdEW0aoH0pyZQR0sYR4GDlyJMLDw9GnTx/BFwVJsVgsmDRpEu699158//33uH79OoCmTtKrVy+Pj2aJiY6Oxvz581FZWYnvvvsOtbW1sFqtSEpKQufOnfm/xJNDBwHae+KJJ3xqjwULFqC4uBgXLlyAzWYLeK6ItrwdcKnVz7XIFQkMluqHP7ki6mKxfjQnV6Rl69ixIz755BPs2bMHBQUFuHz5MsrKymCxWJCYmIgBAwYgKysLjz76KMLCwjyeHxcXh6+++gqrV6/GJ598gqNHj+LGjRuwWq1ITEzEsGHD8Jvf/AbDhw8PwLsjHBqviJT58+czN9/1JVdEO9xtF4023+VyRbQ1f/58Q9UP11wRbSk558lC/ZDKlZEY69USXYwdO7ZZzwsJCUFqaqpfPzsqKgpDhgzxax9EO126dPFpe5PJhMTERCQmJjb7Z1Kugo+/7cFKroh6WOjnauSKqIeVfk71gzRXq1at8NBDD+Ghhx5q9j6sViueeOIJPPHEEyq+MqI2Gq+IGBbmJTTfZZPrd1T5ioVcEW35+odaLNQPLleEDazUDyPPS+iGlIQQQgghhBBCCCGEEEIIadHoYgkhhBBCCCGEEEIIIYQQQlo0ug0XUaS+vh4HDx7E559/DqDpPnb9+/dHeno64uLiFO2jrKwMO3bswJkzZwAAERERSE9Px8CBAxEaGur1+Q6HAz/88AO2bNnCfzFmp06dMGrUKPTo0QNmM13705Ma7cFCroi6WOjnauSKqGvv3r1UP4ik7OxsQ9YPh8Oh6OcQQoKTw+Ew1HjlXgcXLFig6GcT9bEy35XKFQkMFua7dBzFFlbrBx1HBQ4r/TzYz8PRxRLi1bFjx7Bx40bBMrvdjiNHjuDIkSPo2bMnHnnkEckv7LHZbNi8eTNOnDghWF5dXY0dO3Zgx44dmDp1Kvr37y/5Gq5fv47ly5fDbrcLll+6dAkff/wxAODZZ59tztsjzaC0PWJjYyX3wUKuiLr+9a9/6dLPtcwV0QY3EQPYrR9yuSLaM1r94HK1cOFCpW+REBJkXnvtNUONV+51kAQGC/Ndb7ki+mJlvqs0V0QfLNcPOo4KDCPUj2A5D0dni4gs147UrVs33HfffbBYLKiursbly5exfft2nDlzBmvXrsVjjz3mcRXT4XBgzZo1KCoqAgBkZmaiX79+aGhoQFVVFY4ePYrjx4/zP0OsQ5WXl2Pp0qX8v6dPn46YmBjU1taivLwcGzduhM1mw9KlS/H2229r9asgP/GlPebNm4fo6GiPfbCQK6I+rmBq3c+1yhXRjhHqh1yuiLaeeuopQ9UP91wRQlouo41XrnWQ6I+F+a6SXBH9sDTfVZqrRYsWafCbIK5Yrx9Kc0XUZYT6ESzn4ehiCZFUX1/PhzwzMxPDhg2DyWQCAMTExCAxMRFJSUlYsWIFzp49i5MnTyI1NVWwj+PHj/Md6cknn0SnTp34de3bt0f37t0RHx+PvLw8bNy4EcnJyR4f2Vq1ahUAoEOHDvj1r3/Nr4+OjkbHjh2RnJyMnJwc3Lx5U5tfBBHwpT3Wr1+Pp556SvB8VnJFtKFHP9cqV0Q7M2bMYL5+eMsV0U7Hjh0NVT9cc0UIabnuuOMOQ41X7nWQaKu+vp7J+a6SXBH9sDbfVZIroi0j1A8luSLaYL1+BMt5OPqzWiLpyJEjAIDU1FSkp6fzHclVhw4d+I9ibtiwwWP9pk2bAACzZs0SdCRXw4YNQ9euXQEAX3/9tWBdRUUFKisrATR1RrGOZrVa8cQTTyh9W8QPvrbH5cuX+e05LOSKaEOvfq5Vroh2jFA/5HJF9GGE+uGeK0JIy2W08cqoJyyMitX5rpJcEf2wNN9VmiuiLaPUD2+5ItpgvX4Ey3k4ulhCJO3fvx8AcNddd8lu17t3b/5xVVUV/9i1c8pNxEwmEyZNmgQA2LVrl2BdYWEhAKBfv36y3zEQERGBoUOHyr5O4r/mtMd3330nWMdCrog29OznaueKBAZr9UMqV0Q/rNcPpbkihAQ/Gq+IHBbnu0pzRfTB2nzXl1wR7RipfsjliqjPCPUjWM7D0cUSIqm6uhoAEBkZqfg5rve/dX0sdtXSlcViEV1eU1MDAIq+MCo8PFzJSyR+aE57uN8TmYVcEW3o2c/VzhUJPBbqh1SuiL5Yrh++5IoQEvxovCJKsTDf9SVXRHuszXd9yRXRjtHqh1SuiPqMUj+C4TwcXSwhXrVu3Vrxtq5XOUNCQhQ/j7ti6d6puH20atXK6z7oY3/aa057SF35DmSuSGCo2c/VzhUJPBbqB2WCDSzXD19yRQgJfjReESksznd9yRXRHmvzXV9yRbRnlPpBx1H6MUr9CIbzcHSxhEhKTk4GAJw4cUJ2O+6qM9D0RYcc1y8O9Pbl65cvXwYADBgwQLC8W7duAIC8vDw4HA7ZfRj5fnhG0Zz2SEpKEixnIVdEG3r2c7VzRQKDtfohlSuiL5brhy+5IoQEPxqviBQW57u+5Ipoj7X5ri+5ItoxWv2QyhVRn1HqRzCch6OLJUTSuHHjADR1yIsXL4puc+vWLaxevRoAMGTIEJjNtyNlsViQnp4OAHj33Xdx69Yt0X1cu3YNO3bsAND0ZUCuunTpwj/evXu35GstKCjw9naICprTHp07dxasYyFXRBt69nO1c0X0x2L9kMoV0Q/r9UNprgghwY/GKyKHxfmu0lwRfbA231WaK6ItI9UPuVwRbbBeP4LlPBydKSKS4uLi0K9fPwDAypUr8eOPPwquYt68eROLFy9GSUkJAGDkyJEe++A6R11dHVauXIny8nLB+sLCQqxYsQJA05XOuLg4wXqTyYRp06YBAPbt24f9+/ejoaGBX2+z2bBt2zbk5ub6+W6JEr62x7Rp0zzuZ8hCrog29OrnWuWKaMcI9cNbroi2jFI/3HNFCGm5jDZeuddBoi1W57tKckX0w9p8V0muiLaMUD+U5Ipog/X6ESzn4eimckTW5MmTUVlZiaKiInzwwQeS2z3zzDOiX7Depk0bPPPMM1i2bBlKSkqwZMkS0ed3794dDz/8sOi6lJQUZGVlYcuWLcjLy0NeXp7odllZWd7fEPGbL+2RkpIiuo6FXBFt6NHPtcoV0Y4R6odcroi2srOzBf9mvX645ooQ0rIZabxyr4MLFiyQeWdECyzMd5Xk6p///KeyN0T8xtJ8V2muiPZYrx+u5HJF1GWE+gEEx3k41S6W/PGPf8RLL73E/9vpdEpuW1VVhb/+9a/YsGEDzp8/D4vFguTkZPzXf/0Xnn32WfoSOoZYrVY8/vjjOH78ODZv3uzRrunp6UhPT5c98RgXF4cXX3wRX375JfLz8z3WP/jgg+jbt6/sLXEGDhyI+Ph45ObmoqioSLCuS5cumDhxIhISEnx8d6S5/G0PVnJF1BXofq5Grog2TCaTYesHfVmhfoxUP7hcEUJart/85jeGGq/E6iDRHwvzXW+5IvpiZb5Lx1HsMEL9oPNw+mOhn7eU83CqnAE4deoUFi5cqGjbH3/8EaNHj8aFCxcAAOHh4WhoaMChQ4dw6NAhfPTRR9i1axd98S5DzGYzBgwYgAEDBqCqqgq1tbWwWq2Ijo6GxWJRtI/w8HCMGzcOGRkZKC8vh81mQ3h4OCIjIxW/joSEBMycORP19fWorKwEAERFRSE0NLRZ74v4x9/2YCVXRD0s9HM1ckXUt2DBAqofRNKcOXMMWT/o4JCQlk3JGMDSeOVeB0ngsDDfpeMotrAw36XjKLaw0s/pOIotLPTzllA//L5Y4nA4+IYaOnQoDhw4ILmtzWbD/fffjwsXLiAhIQFr1qzBz3/+czgcDnzyySd48sknceTIEfzyl7/Ep59+6u9LIxqIjIz0qwNYLBbExsb69RpCQ0NpYGaIGu3BQq6Ieljp5/7miqiLhX5O9YNN7du3b/ZzWcgVIYQowcJ4RXWQLSzMd6kOsoWVfk7HUWxhoZ9T/WALC/08mOuH35+LWbp0KfLz8/HYY49h3LhxstuuXr0ax48fBwBs2LABP//5z5tehNmMRx55BO+88w4A4LPPPsOuXbv8fWmEEEIIIYQQQgghhBBCCCFe+fXJkvPnz+Pll19GbGwsFi9ejJycHNntV69eDQAYM2YMhg4d6rH+v/7rv/Dyyy/j/PnzWLNmDTIyMvx5eaSZrl69ivDwcERFRfn8XDU+mldZWYna2lqEhITQRz4ZY7fbfW4Pu92O8vJyNDY2BjxXhB3+9nO1c0UCj4X6oUauiHpYqh80LyGEyKHxiohhYV5Ct85hT0lJCQCa7xL1sFA/7Ha7zz+TaIeV+uGaKyPx62LJk08+iZqaGixfvhzt2rWT3ba2thb79+8HAEyYMEF0G5PJhPHjx2PFihXYuXOnPy+N+OH//u//+MdTpkxBamqq1y/nuXLlCj799FNcvHhRsDwhIQEPPPCA13v6OhwOnDx5Ehs2bPBYN3jwYIwcORJt2rSR3UdNTY3seuK/RYsW+dQe+fn5fL93Fahc/fWvf5XdnmhLrX6uRa68Xewn2mGlfsjliuiLxfrhSmmuCCHBj8YrIiU7O9tjWaDnu4DyXBHtLF++nH/M0nxXaa6ItrKzsw1VP1xz9dprr8luS/xTU1NjiPohlau3335b9nksafbFkvfeew+7du3Cz3/+c0yfPt3r9oWFhXA4HACAfv36SW7Hrbt69Spu3LiBmJgYyW0bGhrQ0NDA/5u74tXY2IjGxkYATbf4slgssNvt/M93XW6z2eB0OvnlFosFZrNZcjm3X47V2vQrtNls8r8Ag9q0aRO++eYbTJ8+nX+v7o4cOYItW7aIrrty5QreeecdPPDAA7j77rtFt7HZbFi7di3Onj0rur6goAAFBQV45plnEBcXJ7pNaWkpcnJy8Mc//tGndpJaHhISAofDIbg6bjKZYLVaJZdLZcx9udH50h5SApkrpe2k9RgRjGPH4cOHdennUvzJFdeWLIwRUtkLRizVDymbNm0CID126D1GiGUvmLBcPziuuZIaO/QcI9wzRQjRh9HGK6k6SPQT6PkuoCxXRD8szXeV5sr1j2uJNoxSP7zliqjrrbfeYr5+eMuVUTTrYsmlS5fwu9/9DmFhYfz3jHhz+fJl/nGnTp0kt3Ndd/nyZdmLJW+++SYWLlzosXznzp0IDw8HACQmJmLgwIE4duwYioqK+G1SUlLQq1cvHDx4EKWlpfzyu+66C127dsXevXtRVVXFLx86dCjat2+PnTt3Cg6Ix4wZg7CwMHz22Wf8srsdd8BkNgHO2yfgnA6XE14uywEApqYDZacTgGC5CSYT+OX8vn7axNv2nstvL3M6nDCZTIDJ7bWh6Uq20+nEpUuXsHLlShQVFWHz5s146KGHfvq5t7c/deoU35EGDRqEe++9l+90drsdBw8exM6dO7F161a0adMGKSkpt1/DT/tZt24d35EeeeQR9OrVi9+mtrYWq1evRklJCZYtW4bf/e53CA8Pb3rtP+2jtraWHxDKysoUtxMATJw4EXV1ddi9eze/zGq14r777kNZWRkOHDjAL4+MjMTYsWNRXFyMo0eP8svbtWuHYcOG4cyZMzh16hS/XCp7dztjbreTS3sI2knQfOLtxP0OuN8Dt949e/z2Ystv7wJOx+19SGXpd7/7nWx7AE1Xsrn2CA8Px5NPPono6Gj+dV6+fFmQqwcffNDjPX3//feCXI0fPx5WqxVOpxN2ux0FBQXIy8vjc5WcnOzxu3HN1cMPP4w+ffoAgOJ20nKMAMSzd7fjDon2UDZGuGvWGOF0yRr3f2LZE8mkL+3Ru3dvvr2rq6uxZs0aPlcvvvgiwsPDBVl17eeuuWr6vfg/XlVVVTEzRkhl7/bY78MY8dNyj1rkwxjBZ497HYLxCj5lkn/98L1+JCcnC8Z+QL5+1NTUCHLFjVf87wbi49Udd9zRNKa6jFcAmBgjpLJ3t/MO38YIifqhdIy4/eSf/s91vIJMJiXqE0dpe8jVD/dccfUDaJq8N6d+yI1Xf/vb3wI+RtTW1or+Pgkh2hIbrwDIzktceRuv5I6jOO51sHfv3vy6mpoawbydm18RfTSnPaTqIKBvroi2uE8d6dXP1c4V0dasWbMMUT/EckW0x3r9kMuVkTTrYslvfvMbVFRU4E9/+hPuvPNORc9xPWEgN0lzXef6HDEvvfQS5s+fz/+7srISXbp0wbhx4/j7sXEfL+rfv7/gEy3c8rS0NI+//ASAkSNHii53/xJ7LjgTJ07kl10r+Krpgen2wbvJ7HJW2mW5K5MJghMY7sv5fZmUbe+5/PYy19cjeG0u23bu3JkfqE+cOIHRo0cjLi5OcLLqn//8J4CmW6sNHjxYsA+r1Yphw4ahtrYWX375JdauXYsFCxa4vA8TysrKcObMGQDA7Nmz0aFDB8E+2rRpg1mzZmHx4sWoq6tDfn4+MjMzBa9z7969AID27dvzV1iVtBO3PDIy0mM5AMTFxQmWc6+7S5cu6Nixo8fynj17onv37vxyqexx+XBtIkF7/HSSyZ1YO7k+R0nGJJf/tH/3n+GepTZh8u0BQNAes2bNQqtWrQSvUypXHLlccX99m56ejrq6OtFcAZDNldJ20nKM4Ja7Z48fO6CsPdRf3pQ9/udy/yeRPbHlvrYHAERERAhytX//fmRmZgr20dxcKR2vIiMjAbAxRkhlb8X7h27vz4cxwmR2qR8ubevLGCE9XkFRxsrKyvh+zl3gak79uL1/7/XDPVe+jFemn2oulyuAjTGC4549QV3xoc/z71XxWOOWPZcxQnQuIZZJmTqktD3k6sfatWsBSOfKn/oBeOaKhTGCvnuJkMDxZ77rbbySO44CvI9X7sdR3PyK6MP9BJGS9lDjOEqNXBF96NXP1c4V0ZZR6odcrog2wsLCmK8fcrkyEvkblYn4xz/+gU8//RR33XWX4EJFILRu3RpRUVGC/4CmWx9w/3EnJywWi+hyq9UqWM4dgEotd10WEhLCH8C7LgsmnTt35juh+/fIFBcX84/dO5KrsWPH8o/d73nH3Udv/Pjxkh2pVatWeOqpp/jtXW9FwX3KAABmzJjhUzvJLQeaTka4LuNOaEktl8qY+3Kj86U9pApmIHOltJ20HCOCfezQup9rkSuWxgip7BmZEeqHXK4ANsYIqewFAyPUD45rrlgZIwghgWGk8cq9DhL9BXq+y1GSK6IfVua7/uaKqIf1+qE0V0RdLPRzf3NlFD5dLLl27RrmzZsHi8WC9957T/IeZ2K4v9oFIHu7ANd1rs8hgcP9NePp06cFyy9cuACg6S8b5ZjNZr5Dnj9/XrDu2LFjACD4C0sx3MfHAODmzZv84/Lycv4xfXGhftRoDxZyRdTFQj/3N1dEG1Q/iDdGqx+uuSKEtFxGG69c6yAJDBbmu0pyRfTDynyXjqPYwnL9oOOowGChn7eU83A+XSz5/e9/j+vXr+Opp55Cr169UF1dLfjv1q1b/Lbuy1x/WZcuXZL8Ga7rguEXHAwaGhpEl3NfKKrkohaXA/cvQOW+4DQiIkLx63HdB32paeA1tz1YyxXxHwv9XI1cEe1R/SDuqH4QQoIRa+OV+z5IYLF8HEX0xcJ8l46j2MJy/aDjqMBjuX4Ew3GUTxdLuKtGK1asQGRkpMd/b775Jr8tt+zFF18E0HTPTu4WFCdOnJD8Gdy6+Ph42S93J/rh7oXt3mm4K5ZKvliUu/ep1PfVeJuUud733XUf9CWFgaFGe7CQK6IuFvq5Grki6qP6QbwxWv2Q+pJ6Qghxxdp4RbUv8FiZ73rLFdEXC/NdOo5iC8v1g8aNwGCln7eE83A+f2dJc4WHhyM9PR0AsH37dtFtnE4nduzYAcDzC1BJ4Bw9ehQAMGzYMMFy7kvrDhw4gOrqasnn22w2nDx5EgDQp08fwbqMjAwAwKeffip74sH1E0eunZr7nhoAKCwslHsbREVqtAcLuSLqYqGf+5srog2qH8Qbo9UPuU9JE0JaDqONV/SX4YHHwnxXSa6IfliZ79JxFFtYrh90HBUYLPTzlnIezqeLJXv27IHT6ZT8b8GCBfy23LIlS5bwy2bMmAEA2L17N//lM64++eQTnDt3DgAwffr05rwfoiKn04n9+/fzn/YZOHCgYH3btm35W6W9//77oh/rrqurw3vvvQegqQO7dmIAuOeeewA03R8vPz9f9HVcvHgRK1euBABMmTLFY/2DDz4IAFi3bp3i90aaz5f2uHbtmsd6VnJFtKFHP9cqV0Q7Rqgfcrki+jBK/XDNFSGkZTPSeCVWB4m+WJjvKs0V0QdL812luSLaMkr98JYroj6j1I9gOA+n2ydLgKaLJampqXA6nXjwwQexa9cuAIDD4cAnn3yCJ598EgAwYcIE+ouGAKqoqEBpaSk+/PBD5OXlAQCmTp2K0NBQj20ffvhhAE1fLvTmm2/i22+/xY0bN1BRUYFz587hT3/6E99RZ86c6fH80NBQTJ06FQCQl5eHdevW4ezZs6ioqEBFRQX279/PDwiJiYlITU312Effvn3RvXt3dd48keVre6xYsQJ79+7F1atXmcgV0Z4e/VyLXBFtGaF+eMsV0R7L9UMqV4SQlsto45VYHSTaYXG+qzRXRFssz3eV5Ipoyyj1QyxXRHus1w+5XBmJVdcfZrVi69atGDNmDC5cuICf//znCA8Ph8PhQH19PYCmq1sfffSRni+LuFm8eLHg31OnTkX//v1Ft42Ojsazzz6LpUuXwm63Y9OmTR7bWCwWzJ07F9HR0aL74Pa9ceNGFBYWin5sLDU1FVlZWfz33rgym82YNm0a1q9f7+2tET9xg6vS9jh9+jQ+//xzfP755x7bBSJXa9asUfpWSTP89re/1aWfa5Grv/3tb0reIlERa/VDLldEHyzXD3dcrgghLZfRxiuxOki0w+J8l+MtV0Rbb7/9tuDfrMx3leaKaOvHH38EwH79EMsV0ZYR6odcrox0zkXXiyUA0K1bNxw7dgx/+ctfsHHjRpw/fx4hISHo27cvpk2bhmeffRatWrXS+2URERkZGbjnnnu8/nVJbGwsXn31VZw9exZffPEFLl68CKDpC4ImT56M7t27e52c9+/fH8nJyfj222+xe/du/uJZcnIyxo0bh7i4ONnnW61WPProoz68O9IcvrZHWVkZvvrqKxw6dIhfF8hcEW3FxMTIrlern2uRKxIYLNUPuVwR/bBaP3zNFSEk+NF4ReRMmDCBufmuL7ki2mNtvqs0V0RbRqof7rki2uJutSWFlfohlSsjUfViSXZ2NrKzs71uFxkZiYULF2LhwoVq/niiEiVt6M5sNqNnz57o2bNns39uaGgoBg8ejMGDBzd7H0Rbvl6QiouLw6RJkzBp0qRm/TzKVfBRoz1YyBVRDyv93N9cEXWx0M+pfhBClKDxiogJ9LyE5rvsas75FoCN+S5dZNPeiBEjFG/LSv3gckXYwEL9MPq8hEY6QgghhBBCCFHZ4cOHsXDhQjzwwAPo1asXYmNjERISgtjYWKSnp+ONN97AjRs3vO7n6tWr+MMf/oCf/exniImJQVhYGLp27Yrx48fjj3/8IxobG3V4N4QQQgghhAQ/3W/DRQghhBBCCCHBbtWqVcjJyeH/HRoairCwMNy4cQP5+fnIz8/HkiVLsHXrVgwdOlR0H+vWrcNTTz2FyspKfh+tWrVCUVERioqKsGPHDjz99NP03QOEEEIIIYSogC6WEMUqKipQWFiImpoahISEoFu3bujSpQtMJpOi5zudThQXF+PChQtobGxEmzZt0Lt3b7Rt21bxa2hsbERhYSGuX78OoOl+er1790ZISEiz3hPxjxrtwUKuiHpY6ef+5oqoi4V+TvWDXbt376b6QYJSWloaunXrhuHDh6NXr178BY3q6mps3LgRL7zwAkpLSzF58mScPn3aI3uffPIJHn30UTgcDjz11FP47//+b/Tp0wcAUFVVhaNHj2LTpk00jhkAC+OVex1csGBBs94LUQcL812pXJHAYGW+S8dRbGGxftBxVGCx0M+D/TiKLpYQr8rLy7F+/XpcvnxZdP20adOQkpIiu49Tp05h7dq1Hsu3b9+OqKgozJw5U/Yv4ux2O/bs2YN9+/aJrh80aBAmTJgg+xqIepS2h8VikdwHC7ki6tKrn2udK6K+xYsXiy5nqX7I5Ypo64svvuAfG6V+cLmik41EzvTp00WXR0REYPr06YiPj8e9996LkpISbNu2DY899hi/zZUrV/Cb3/wGDocDf/3rXzF//nzBPiIjIzFixAif7m1O1LVt2zZDjVdSdZDoi5X5rlyu/va3v8k+l6iPhfkuHUexxQj1g46j9MVKP28J5+HoO0uIrOvXr2PJkiV8Rxo6dCgyMjKQlpbGb7N27VocOXJEch+HDx8WdKTMzEyMGjUKffv2BQBUVlZiyZIl/FVRd3a7HatXr+YHhKSkJGRmZiI9PR0JCQkAgEOHDmH16tX+vVmiiC/tYbfbRffBQq6I+vTq51rmimiH9fohlyuiLaPVD/dcEdJcQ4YM4R9fvHhRsO7tt9/GzZs3MXDgQDz33HN6vzSigBHHK9c6SPTHynzXW66IvliZ79JxFDtYrx9Kc0XUxUI/bynn4eiTJUSSw+HA0qVLAQAxMTGYOXMmIiIi+PUTJ05EQUEBcnNzsWXLFsTHx/OdlHPlyhVs3boVADBixAiMGTMGZvPta3RTpkzBe++9h2vXrmH58uV4+eWXBesBIDc3F0VFRQCa/kLvzjvvFKwvLS1FTk4Ovw3Rli/tsWfPHmRkZAjWs5Irog09+rlWuSLaeeGFF5ivH3K5evvtt/3/JRBJmZmZAIxTP1xzRYg/XC+4de/eXbBuzZo1AIBf/vKXdOsThhlpvBKrg0Q7DoeDyfmuklwR/bA03wWU5Ypoyyj1w1uuiPqMUD+C5TycMV810cUPP/wAALBarZgzZ46gI3EGDx6MQYMGAQA+++wzj/VcRxo3bhwyMjI8OorVasXjjz8OoOnK9dmzZwXrGxsbcejQIQDA3LlzRSf47dq1k7zNAVGXr+2xb98+NDY2CtazkCuiDb36uVa5ItoxQv2QyxXRhxHqh3uuCPFVQ0MDLly4gGXLluFXv/oVAKBHjx64//77+W3Onz/P/9Xfz372Mxw/fhyPPvooEhIS0Lp1a3Tu3BmPPPII9u/fr/hnVlZWCv4DmvLM/cf9FaLdbhddbrPZBMsdDofsctdljY2NcDqdcDqdHsuNzGjjlVgdVNpOcu3ncDgEy2w2m+xyqYy5Lzc6Vue7SnIFKG8nrceIYBw7XLE031WaK1bGCKnsGZ1R6odUrlgaI6QyZmSs1w+5XBlpjKBPlhBJ3D3Ep06dyk+axIwfPx6HDh1CcXEx6uvrERoaCgCor6/HlStXAEDwsS53YWFhmD59OtasWYPNmzfjd7/7Hb+usLAQAJCQkIB27dpJ7uPOO+9EUlKS8jdHmsXX9jh//jy+//57pKam8utYyBXRhl79XItckcBgqX7I5Yroh/X6oTRXhLgLDQ1FQ0ODx/L09HR8/PHHaN26Nb/s9OnT/OP9+/dj4cKFuHXrFsLCwhAaGopLly5h/fr1+OSTT7Bw4UL84Q9/kP3Zb775JhYuXOixfOfOnQgPDwcAJCYmYuDAgTh27Jjgk1MpKSno1asXDh48iNLSUn75XXfdha5du2Lv3r2oqqrilw8dOhTt27fHzp07BSclxowZg7CwMI+D758hBnA2HUC7MplN/HKno2kdt43Tyf0Pt7EJJpP8cv65DiecTnjZ3gkIFpsAlw/3cK/HdbwqLCzkxyuTycSPV1OmTIHFYoHT6eQ/IeT6Xu+9917BeMXloKGhQTBecc9x/ZSR0+lEaGiox3jFbes6XsXFxQl+Lrcfpe00ceJE1NXVYffu3fwyq9WK++67D2VlZThw4AC/PDIyEmPHjkVxcTGOHj3KL2/Xrh2GDRuGM2fO4NSpU/xyqezd7YyRbSf39uDaifu34L2KLHf9Pbquc83e7YVN+3F/LdxDp9Nt/yaTbHu0a9dOtD2cTieSkpI86iC3rXsd9Og3P+3HPVfe6qDYa1HaTlqPEVLZG4Aoj3ZyHSPc28PbGAGnZz58HSOcDrfxygnZ7ClpD8BzXvLCCy/w7eTez4Wv//Z+1ByvbDYbE2OEVPZujx3K2kNy7HAbC7j29WWMkBqv5DKpVf3g3yt8qx9S4xUAj/EKADNjhFT2knH7S9CVtIfYcrmx39sYcXsfLo+9ZI8j1h78/uHZHlw/dzqdosdRYu3q63GUkvGK239VVVXAx4ja2looQRdLiKRLly4BgNcv5nE9YVFZWcl3Ju6v1ty3ERMTEwMAqKmpESzn7nOn5CPjPXr08LoN8Y+v7XH+/HmPexWykCuiDb36uRa5IoHBUv2QyxXRF8v1w5dcEeIqPj4e9fX1qK6u5nM1ZswY/PnPf0ZiYqJg25s3b/KP//CHPyAxMRHvvfcexo4dC7PZjO+++w5z587Fnj178Oqrr6Jv376YOnWq5M9+6aWXBF8QX1lZiS5dumDcuHGIiooCAP6vA/v3749+/frx23LL3U+4cF8eOnLkSNHl48aNE7wGrs9NnDhRsPxawVf8SSYPPy03mZvWcduYTNz/uG0us5x/rvn2iSvp7YUXRzzWm2+v5MarGzduCN4DN17dcccdHu/N9d8hIbdP2lRWVqJ9+/b8Y47UeMXtx3284pa7jldSt3JT2k5WqxWRkZEeywEgLi5OsJz7WV26dEHHjh09lvfs2VNw2zmp7F0r+Oqn50G0nfj9mk2y/5Zc7rj9ujzWSWTS/bW4Zsl9H3Lt4bpcuP+mZe51kFvuXgel2tU9V97qoNh+lLaT1mOEVPau7fccO1zHCLEcNGfs8GWMMJndxivT7eVifGkP137uul6un7v/W63xymq1MjFGSGXv9tjhW3uILnevH9w2CscIbz9DbHvW6of7z3Xfj/t4xcoYAYhn7+p/bp+UV9IeYstNjtvLxcca6TFCsI3E62ha6Pl7b057cMvFjqPE9uPrcZQv4xULY4Tr+5BDF0uIV9xfnGnJ28lsJa9B6RVC4j812oOFXBF96dHP9cgVYQvVj+DDQj9XI1eEuLpw4QL/uKSkBH//+9/xxhtvIC0tDa+88gpee+01fj13Cwqg6S/2NmzYgLvvvptf1qdPH/z73/9Gz549cfXqVSxcuFD2Yknr1q0Fn1zhhISECE62AE0nKbgTFa6kTrhILXffr7flRmX08crXdhJbbjabRe9JLrVcKmNSy4ONUea7vraT1mNEsI0dvmLpOMpkMjE1Rnj7AxijYr1+cNxzxdIYIZUxozJK/ZDKldTYoecYobSWBE9qiOratGkDALhx44bsdq4fjeP+Os39sbd7A5aXlwMAOnfuLFgeGxsLQNl94+l7KbTXnPbgnsNhIVdEG3r2c7VzRQKDtfohlSuiL5brhy+5IkRK+/bt8fzzz2P79u0wmUxYtGgRtm3bxq+PjIzkH2dkZAgulHAiIiL47805duwYrl27pv0LJx5ovCJSWJzv+pIroj3W5ru+5Ipox2j1QypXRH1GqR/BcB6OLpYQSVlZWQCANWvWoL6+XnK7gwcPAgA6duwouKVNaGgo3zm2b98u+XybzYZNmzYBAEaNGiVY17t3bwBNX3R57tw5yX2Ulpbi6tWrcm+HqKA57dGrVy/BOhZyRbShZz9XO1ckMFirH1K5IvphvX4ozRUhSqSlpWH48OEAgHfffZdf3qlTJ/4xlzkxffr04R//+OOPGrxCIofGKyKHxfmu0lwRfbA231WaK6ItI9UPuVwR9RmhfgTLeTi6WEIk9ejRg/8I0wcffOBx9dDhcOA///kPdu7cCQC4//77PfZx3333AQAOHTqEgoICj/XV1dXIycnh9+163zmg6SNSI0aMANDUqV2/EIpz7tw55OTk+Pr2SDP42h6DBg3y+JgbC7ki2tCrn2uVK6IdI9QPb7ki2jNC/XDPFSH+4i6MuP61YJ8+fRSNPVJfuEr0YbTxSqwOEu2wOt9VkiuiH9bmu0pyRbRllPrhLVdEG6zXj2A5DxecN/cjqjCbzZgzZw6WLl2Ka9eu4fXXX0ffvn3RqVMnOJ1O5OXl8dtmZWUhISHBYx8JCQnIysrCli1bkJubi9zcXAwfPhzh4eGoqqrCgQO3v1zpt7/9rej96EaPHo0ff/wRRUVFyMnJQVxcHAYMGACLxYIzZ87g/PnzAICuXbtq8Fsg7nxpjwkTJng8n5VcEW3o0c+1yhXRjhHqh1yuiLby8/MNVT9cc0WIv7i/EHS99VZoaChGjhyJ3bt3o7CwUPK53333HYCmCyXdunXT9HUScUYar9zrINEWq/NdJbl66623VPxNEDkszXeV5opoywj1Q0muiPoSExOZrx8co5+Ho4slRFZsbCzmzZuHVatWobKyEidPnsTJkycF20ybNg0pKSmS+xg4cCDCw8Oxdu1aAMCXX34pWN+pUyf84he/QHR0tOjzLRYLZsyYgdzcXBw6dAhlZWXYtWuXYJsRI0Zg9OjRvr9B4jNf2kPqQIyFXBH1TZs2TZd+rmWuiHZYrx9yuSLacv1LRSPUD9dcESLFbrfDbDbLfuJj165d/O0O3Oexv/71r7F7927s2rULhw8f9vjekurqaixfvhwAMHjwYLRr107dN0C8Mtp4JVUHiX5Yme96yxXRFyvzXTqOYodR6oe3XBF1sdDPW8p5OLpYQryKjo7G/PnzUVlZie+++w61tbWwWq1ISkpC586dFX3sPyUlBQsWLEBxcTEuXLgAm82G8PBw9OnTR9GXLFssFkyaNAn33nsvvv/+e1y/fh1AU2fv1asXfeRPZ2q0Bwu5IupioZ+rkSuivvnz51P9IJJGjx5tuPrB5YoQKcXFxZg8eTJmz56NzMxMJCUl8dksLi7GRx99hNdffx1OpxMxMTF47rnnBM9/7LHHsGzZMhw8eBAPPvggVq5ciTFjxsBsNqOwsBBz587F1atXYTab8cYbbwTiLbZ4GRkZXrdhabxyr4MkMFiZ78rliuiPhfkuHUexheX6QcdRgcFKP28J5+HoYglRLCoqCkOGDGn2800mExITE5GYmNjsfYSEhCA1NbXZzyfqUqM9WMgVUQ8r/dzfXBF1sdDPqX6wq7mfDGUhV4TI+fbbb/H0008DAFq1aoWoqCjU1dWhpqaG3yYpKQkbNmxAfHy84LlmsxlbtmxBRkYGvvvuO/z85z9HeHg4QkJCUFFRAaBpXMvJycHYsWP1e1OkWVgYr6gOsoWF+S7VQbaw0s/pOIotLPRzqh9sYaGfB3v9oIslhBBCCCGEEKKijh074pNPPsGePXtQUFCAy5cvo6ysDBaLBYmJiRgwYACysrLw6KOPIiwsTHQf8fHxOHz4MJYtW4Z169bh9OnTqKurQ7du3TB27Fg899xz6Nevn87vjBBCCCGEkOBFF0sIIYQQQgghREWtWrXCQw89hIceesiv/bRu3RrPP/88nn/+eZVeGSGEEEIIIUQKXSwhHrKzsxEREYH09HQMHDgQoaGhXp/jcDjwww8/YMuWLfytBTp16oRRo0ahR48eMJvNXvdRX1+PgwcP4vPPPwfQdD++/v37Iz09HXFxcf69KaKKLVu2+NQeZWVl2LFjB86cOQMAAc/VggULFL1uoh01+rkWuaJsBA4r9UMuV0R/rNUPgOYlhBBxNF4RMXv37mVuvutrrog2srOzAbA331WaK6KtAwcOGK5+cLmiY2o2sFA/xHJlpHzQxRIiqrq6Gjt27MCOHTswdepU9O/fX3Lb69evY/ny5bDb7YLlly5dwscffwwAePbZZxEbGyu5j2PHjmHjxo2CZXa7HUeOHMGRI0fQs2dPPPLII7BaxSNrs9mwefNmQ3U+I/K1PU6cOCFYzkKuiHauX7+uSz/XIlckMFiqH3K5evPNN5vz9kgzsFw/xHJFCGm5jDZeSdVBog3uBBHAznzXl1wR7bE231Waq4ULFyp9i6QZjFQ/pHJFtPHRRx8Zon5I5cpIaMZEPMyZMwdVVVU4evQojh8/zodcrEOVl5dj6dKl/L+nT5+OmJgY1NbWory8HBs3boTNZsPSpUsxb948REdHe+zDtSN169YN9913HywWC6qrq3H58mVs374dZ86cwdq1a/HYY495XMV0OBxYs2YNioqKVPwtEDHjx4/3uT0yMzPRr18/NDQ0BDxXRFt69nO1c0X0x2L9kMoV0QfL9UMqV4sWLdLgN0EIMQKjjVdidZBoh8X5rtJcEW3NmzePyfmuL7ki2klNTTVE/RDLFdGWEeqHXK6MhC6WEA/t27dH+/bt0b17d8THxyMvLw8bN25EcnKyx0e2Vq1aBQDo0KEDfv3rX/Pro6Oj0bFjRyQnJyMnJwc3b97E+vXr8dRTTwmeX19fz3ekzMxMDBs2DCaTCQAQExODxMREJCUlYcWKFTh79ixOnjyJ1NRUwT6OHz9OF0p0MmTIEJ/a48knn0SnTp34dSzkimhLj36uRa6Iturr65mvH3K5IvpgvX6I5YoQ0nIZbbwSq4NEOzNmzGBuvqs0V0Rb0dHRTM53leaKaOvBBx80RP2QyxXRDuv1Qy5XRkJ/WkJkDRs2DF27dgUAfP3114J1FRUVqKysBNDUGcXufWe1WvHEE08AAC5fvsxvzzly5AiApqvn6enpoie0O3TowN/qYsOGDR7rN23aBACYNWuWT++NNI8v7SFVMFnIFdGGHv1cq1wR7RihfsjliujDKPXDNVeEkJbNSOOVWB0k2mF1vqs0V0QfLM13leaKaM8I9UNJroi6jFI/guE8HF0sIbJMJhMmTZoEANi1a5dgXWFhIQCgX79+svfAjYiIwNChQwEA3333nWDd/v37AQB33XWX7Ovo3bs3/7iqqop/7No5aYDWj7/twUquiLoC3c/VyBXRhpHrh5EneUZitPrhmitCSMtltPHKtQ6SwGBhvqskV0Q/rMx36TiKHazXDzoPFxgs9POWch6OLpYQrywWi+jympoaAFD0xXDh4eEA4PHdANx96yIjIxW/Htd9uD6mE1qB0dz2YC1XxH8s9HM1ckW0R/WDuKP6QQgxIqONV/Q9bWxh+TiK6IuF+S4dR7GF5fpBx1GBx3L9CIbjKLpYQrzirli6d6qQkBAAQKtWrbzug7vSKXWFsnXr1opfj+s+uNdAAqe57cFaroj/WOjnauSKqI+Vfk71g11UPwghwYi18Yr+KpwtLB9HEX2xMN+l4yi2sFw/6Dgq8FiuH8FwHEUXS4hXly9fBgAMGDBAsLxbt24AgLy8PDgcDtl9cPfDS0pKEixPTk4GAJw4cUL2+dxVTgC44447+MeuX8x88+ZN2X0Q9ajRHizkiqiLhX6uRq6I+qh+EG+MVj9cc0UIabmMNl651kESGKzMd73liuiLhfkuHUexheX6QcdRgcFKP28J5+HoYgmRde3aNezYsQOA55fcdunShX+8e/duyX0UFBTwjzt37ixYN27cOABNHfLixYuiz7916xZWr14NABgyZAjM5tuxtVgsSE9PBwC8++67Xt8P8Z8v7XHr1i3RfbCQK6Idrfu5lrki2jBC/ZDLFdGekeqHa64IIS2bkcYr9zpI9MfKfFdJroh+WJnv0nEUO1ivH0pzRdTFQj9vKefhaLZEJBUWFmLFihUAmq4QxsXFCdabTCZMmzYNALBv3z7s378fDQ0N/HqbzYZt27YhNzcXADBt2jSP++fFxcWhX79+AICVK1fixx9/FFzFvHnzJhYvXoySkhIAwMiRIz1eJ9fJ6+rq/Hq/xDtf22PlypUoLy8XrGchV0Q7evRzLXJFtGWE+uEtV0R7Rqgf7rkihLRsRhqvxOog0Q6L812luSL6YHG+qyRXRFtGqR/eckXUZ4T6ESzn4egGlcRDdna24N/du3fHww8/LLptSkoKsrKysGXLFuTl5SEvL090u6ysLKSkpIiumzx5MiorK1FUVIQPPvhA8nU988wz/BcJuWrTpg2eeeYZLFu2TPK5RB3/+7//yz9W0h4lJSVYsmSJ6L4CkauFCxfKvT3iJ736uRa5WrBggcw7I1pgrX7I5Yrog+X6IeaZZ56Rf0OEkKBmtPFKrA4S7bA433UllyuiLffzLQAb812luSLaWrduHQD264dYrhYvXuzt7RE/sV4/5HJlpHMudLGEyHrwwQfRt29f2Y9sDxw4EPHx8cjNzUVRUZFgXZcuXTBx4kQkJCRIPt9qteLxxx/H8ePHsXnzZjidTsH69PR0pKeny07w4+Li8OKLLyp8V8QfvrTHl19+ifz8fI/1LOSKqG/gwIGS69Ts51rliuiPpfohlyuiHyPUDyW5IoQEPxqviByTycTkfFdJroh+WJrvKs0V0Z5R6oe3XBF1vfjii8zXj2A5D0cXS4iH2bNnIzw8HJGRkYqfk5CQgJkzZ6K+vh6VlZUAgKioKISGhip6vtlsxoABAzBgwABUVVWhtrYWVqsV0dHRsFgsivZBBwHa+8Mf/uBTe4wbNw4ZGRkoLy+HzWYLeK5IYKnVz7XIFQkcVuqHv7ki6mGxfjQnV4SQ4EfjFZGyYMEC5ua7vuSKaGfOnDkAjDnfpYts2hP75JEUFuqHa66ItpSc82ShfkjlykiM9WqJLjp06NDs54aGhvo9AYuMjKQTVIxqzgGXxWJBbGysXz9XrVwRdvjbz1nJFVEPC/VDjVwR9bDSz2leQgjxhsYrIoaFeQnNd9nTvn17v57PQq4IW1ioH3Rxni2s1A+jzkvoC94JIYQQQgghhBBCCCGEENKi0SdLiE8qKytRW1uLkJCQZn202263o7y8HI2NjQgPD0dUVJTPr4E+SswWNdqDhVwR9bDSz/3NFVEXC/2c6gebSkpKqH4QQoIeC+MV3YKULSzMd6kOsoWV+S4dR7GFhX5Ox1FsYaGfB3P9oIslxCuHw4GTJ09iw4YNHusGDx6MkSNHok2bNrL7qKmpQX5+Pvbv3++xbsqUKUhNTZX9kiEAuHLlCj799FNcvHhRsDwhIQEPPPAA3T9TZ/62Byu5IuphoZ+rkSuiPrF771L9IJzly5cDMF79uHLliux6Qkhwu3LliqHGK/c6mJOTI/scoh0W5rtyuVqwYIGCd0HUxMJ8l46j2MJy/QDoOCpQWOjnLeE8nLFfPdGczWbDRx99JNqRAKCgoABvvfUWysrKJPdRWlqKt956S7QjAcCmTZvw4YcfwmazSe7jyJEjeOeddzwGBKBpsHjnnXdw+PBhL++GqMXf9mAlV0Rdge7nauSK6Mco9YPGEP0YqX5wuSKEtFxGG6/E6iDRHwvzXW+5IvpiZb5Lx1HsMEL9oPNw+mOhn7eU83D0yRIia926dTh79iwA4JFHHkHv3r35dTU1NVi9ejVKSkqwbNkyvPjiiwgPDxc8v6amhv+rpfDwcDz55JO44447AABOpxOXLl3CypUrUVRUhM2bN+Ohhx7yeA2nTp3Cli1bAACDBg3C+PHjYbU2Rddms+HgwYPYuXMntm7dqv4vgHjwpT3atGmDlJQUj32wkCuiDT36uVa5ItoxQv2Qy9WiRYvU+UUQUdnZ2YaqH665IoS0bEYar9zrINEfC/NdJbki+mFpvqs0V0uXLlX3l0A8sF4/lOaKqMsI9SNYzsPRJ0uIpLKyMpw5cwYAMHv2bEFHAoA2bdpg1qxZCAsLAwDRK4t79+4FALRv3x7z5s3jOxIAmEwmdO7cGbNmzQIAnDhxwuMKptPpxNq1awEAEyZMwKRJkwQTfKvVimHDhmH48OH+vl2igK/tsXbtWjidTsE+WMgV0YZe/VyrXBHtGKF+eMsV0ZZR6od7rgghLZfRxiv3Oki0xep8V0muiH5Ym+8qyRXRlhHqh5JcEW2wXj+C5TwcXSwhkrjOMX78eHTo0EF0m1atWuGpp57it3c4HPw6u92OgoICAMCMGTPQqlUr0X107twZmZmZAICdO3cK1hUXF/OPBw8eLPlax44d6+3tEBU0pz3cPyLIQq6INvTs52rniuiPxfohlSuiH9brh9JcEUKCH41XRA6L812luSL6YG2+qzRXRFtGqh9yuSLaYL1+BMt5OLpYQiQdO3YMANCxY0fZ7VyvJt68eZN/XF5ezj/29gVB/fr1AwCcPn1asPzChQsAgLS0NNnnm81mvkMS7TSnPc6fPy9Yx0KuiDb07Odq54oEBmv1QypXRD+s1w+luSKEBD8ar4gcFue7vuSKaI+1+a4vuSLaMVL9kMsVUZ9R6kcwnIejiyVEkt1uBwBEREQofo7rl/g0NjYqfl5DQ4Pocm4fkZGRXvdx69YtxT+PNE9z2sP9i51YyBUJDDX7udq5IoHHQv2QyhXRF8v1w5dcEUKCH41XRCkW5ru+5Ipoj7X5ri+5ItoxWv2QyhVRn1HqRzCch6OLJcQrbyeLXO+F5/oFQL58eXJlZSUAz87PXbGsra31ug8j3w/PKJrTHlI5CGSuSGCo2c/VzhUJDNbqB2WCDSzXD19yRQgJfjReESkszndpnsMW1ua7vuSKaM8o9YOOo/RjlPoRDOfh6GIJkZSRkQEA+PTTT2UL46VLl/jHrp0hKiqKf1xYWCj7s44ePQoAGDZsmGA596VDBw4cQHV1teTzbTYbTp48KfsziP+a0x59+vQRrGMhV0QbevZztXNFAoO1+iGVK6If1uuH0lwRQoIfjVdEDovzXV9yRbTH2nzXl1wR7RipfsjliqjPKPUjGM7D0cUSIumee+4B0HS/wvz8fNFtLl68iJUrVwIApkyZ4rH+wQcfBACsW7cO165d81jvdDqxf/9+nDhxAgAwcOBAwfq2bdvy99R7//33RT/aV1dXh/fee0/p2yJ+8LU9oqKiBIMqwEauiDb06uda5Yroi7X6IZcrog8j1A/3XBFCWi6jjVd0ixR9sTrfVZIroh+W5rtKc0W0ZZT64S1XRBus149gOQ9HF0uIpNDQUEydOhUAkJeXh3Xr1uHs2bOoqKhARUUF9u/fz3ekxMREpKameuyjb9++6N69OwBgxYoV2Lt3L65evYqKigqUlpbiww8/RF5eHgBg6tSpCA0N9djHww8/DKDpy4XefPNNfPvtt7hx4wYqKipw7tw5/OlPfxLtqEQbvrTHzJkzPZ7PSq6INvTo51rlimjHCPXDW66IdoxWP1xzRQhpuYw2XrnXQaItVue7SnJF9MPafFdJroi2jFA/lOSKaIP1+hEs5+GsgX4BhG39+/cHAGzcuBGFhYWiH7dKTU1FVlYWzGbPa29msxnTpk3D+vXrcfr0aXz++ef4/PPPPbabOnUq/7PcRUdH49lnn8XSpUtht9uxadMmj20sFgvmzp3r69sjzeBLe0RHR4vug4VcEfUlJyfr0s+1yhXRjhHqh7dcEe0sXryYf2yE+uGaK0JIy2W08cq9Dv7tb39T8jaJiliY7yrNFdEHa/NdJbki2mO9fnC85Yqoyyj1IxjOw9HFEuJV//79kZycjG+//Ra7d+9GfX09gKYTo+PGjUNcXJzs861WKx599FGUlZXhq6++wqFDh/h1GRkZuOeee7xecYyNjcWrr76Ks2fP4osvvsDFixcBNH3x1OTJk9G9e3c6+akjNdqDhVwRdbHQz/3NFdHGhAkTqH4QWUarH1yuCCEt18svv2yo8cq9DpLAYGG+6y1XRF+szHfpOIotLNcPOo4KDBb6eUs5D0cXS4gioaGhGDx4MAYPHtzsfcTFxWHSpEmYNGlSs55vNpvRs2dP9OzZs9mvgahHjfZgIVdEXSz0czVyRdQV6H5O9YNt2dnZPj+HhfpBB4eEtGxKxwBWxiuqg+xgZb5Lx1FsYaGf03EUW1jo51Q/2MJKPw/2+kFHeYQQQgghhBBCCCGEEEIIadHoYgkhhBBCCCGEqOzw4cNYuHAhHnjgAfTq1QuxsbEICQlBbGws0tPT8cYbb+DGjRs+7fPpp5+GyWSCyWRCt27dtHnhhBBCCCGEtFB0Gy7iYdeuXWjTpg169+6Ntm3bKn5eY2MjCgsLcf36dQBN99Pr3bs3QkJCFO+joqIChYWFqKmpQUhICLp164YuXbrAZDL5/D6I+oqKinxqD6fTieLiYly4cAGNjY0BzxVhg7/9XItcLViwoFnvhaiDhfqhRq6IelirHzQvIc2xatUq5OTk8P8ODQ1FWFgYbty4gfz8fOTn52PJkiXYunUrhg4d6nV/u3fvxrvvvqvlSybNQOMVEcPCvESNXBH17d69GwDNd4m4iooKw9UPLleEDazUD/dcGQldLCEe9u3bBwDYvn07oqKiMHPmTERHR0tub7fbsWfPHv557gYNGoQJEybAYrFI7qO8vBzr16/H5cuXRddPmzYNKSkpsq/71KlTsuuJ/1atWgVAeXusXbvWYzlLuSLqstvtuvRzLXNF9MVS/ZDLFV1M05cR6oeSXBGSlpaGbt26Yfjw4ejVqxef2+rqamzcuBEvvPACSktLMXnyZJw+fVr2ILa2thZPPvkkrFYrBgwYIPhCTRI4NF4RKYsXLxZdzsJ8V0muiHa++OILwb9Zme8qzRXNi7W1ePFiQ9UP11y9//77stsS/5w6dcoQ9SMYzsPRbbiIh1GjRqFv374AgMrKSixZsoS/mujObrdj9erVfEdKSkpCZmYm0tPTkZCQAAA4dOgQVq9eDbvdLrqP69evY8mSJXxHGjp0KDIyMpCWlsZvs3btWhw5ckTyNR8+fFh0QCDa8LU9MjMzmcgV0Zbe/VzNXBH9sVo/xHJF9MNq/fA1V4QAwPTp0/HCCy9gyJAhggPTiIgITJ8+Hf/4xz8AACUlJdi2bZvsvl5++WWcPXsWL774It8fSGDReEW8YW2+qzRXRFusznd9yRXRllHqB52H05cR6oeSXBkBfbKEeBgzZgwAYMqUKXjvvfdw7do1LF++HC+//DLMZuH1tdzcXBQVFQFoOiC88847BetLS0uRk5ODoqIi7NmzBxkZGYL1DocDS5cuBQDExMRg5syZiIiI4NdPnDgRBQUFyM3NxZYtWxAfH893Us6VK1ewdetWdd48kZWdne1Te4wYMQJjxowR5IaFXBFt6NXPtcoV0Y7D4WC+fsjliujDCPXDPVeE+GPIkCH844sXL0pu99VXX+Htt99GcnIyXnnlFTz99NN6vDzihdHGK7E6SLTzwgsvMDnfVZIroi3XP9Riab6rNFdEW6+88ooh6odYroj2WK8fwXIejj5ZQiRZrVY8/vjjAJquMJ49e1awvrGxkb8FwNy5c0VPPLZr1w7Tp08H0HR7r8bGRsH6H374gf9Zc+bMEe1IgwcPxqBBgwAAn332mcd6bkAYN26cL2+PNJMv7ZGRkeExALOSK6INPfq5Vrki2jFC/fCWK6I9o9QP11wR4g/Xv9Dt3r276DYNDQ2YOXMmnE4n3n33XYSGhur18ogCRhqvxOog0Q6r812luSL6YG2+qyRXRFtGqR/eckXUZ5T6EQzn4SjNRFZYWBjfGTZv3ixYx31hdkJCAtq1aye5jzvvvBNJSUkAgO+//16wjrtf59SpU2G1Sn/Qafz48QCA4uJi1NfX88vr6+tx5coVADDcx7qMzN/2YCVXRF2B7udq5Ipow8j1IywsTHIdUY/R6geXK0J81dDQgAsXLmDZsmX41a9+BQDo0aMH7r//ftHtX3vtNRQWFuKJJ57AqFGj9HypRAEjjVfudZAEBgvzXSW5IvphZb5Lx1HsYL1+0Hm4wGChn7eU83DGfvVEFzExMQCAmpoawXLuPndK/kK7R48eOH/+vMe98S5dugQAsl8wBEDQ0SorK/m/qnO9l7zRO6ORqNEeLOSKqIuFfq5Groj6qH4Qb4xWPygzxFehoaFoaGjwWJ6eno6PP/4YrVu39lh35MgR/PnPf0aHDh3w1ltvNftnNzQ0CH42198aGxv5vwo0m82wWCyw2+2C2/Bwy202G5xOJ7/cYrHAbDZLLnf/a0Ouz9hstma/DxYZbbxyrYMAFLeT1PKQkBA4HA7BvctNJhOsVqvkcqmMuS8PVqzMd73lSmk7aT1GBOvY4Y6F+a7SXDmdTibGCKnsBQuW64dcrlgZI6SyZ2RGqR9SuRIbO/QeI9xzJYWO9IhX7p3IXXh4uNd91NbW+r0PElwoV8GHhfZQI1dEP9TPSXNQ/SBGFB8fj/r6elRXV/MZHjNmDP785z8jMTHRY3ubzYaZM2fCZrPh7bff9usPQN58800sXLjQY/nOnTv5rCcmJmLgwIE4duyY4L70KSkp6NWrFw4ePIjS0lJ++V133YWuXbti7969qKqq4pcPHToU7du3x86dOwUHxGPGjEFYWJjHrSN+hhjACY8TXSaziV/udDSt47ZxOrn/4TY2wWSSX84/1+GE0wkv2zsBwWIT4HJ+hXs9/L/dX/tPJ2OcTqfoeOW6vetY47rc9YQOtw+pk4Hu45XUflzXc8uVttPEiRNRV1eH3bt388usVivuu+8+lJWV4cCBA/zyyMhIjB07FsXFxTh69Ci/vF27dhg2bBjOnDmDU6dO8culsne3M0a2nfj381N7cO3k3j5Sy11/H67rXLN3e2HTftxfC/fQ6XTbv8sL9KU93J/jmiVXrrkSy0V4eLjoz3Vd5m0fSttJ6zFCKnsDEOXRTq5jhHt7eBsjIPI78HWMcDrcxisnvGaP09w2ldpe6fLmjFc2m42JMUIqe7fHDmXtITl2uI0FXPv6MkZIjVdymeQ0t37w7wnC+iE21nC5khprxMYmb+MVK2OEVPaSEXL7tStoD7HlcmO/tzHC/fcmeB3c9mIZEyG23r093LfTo36474PbT1VVVcDHCG/HgPxrU7QVadHKy8sBAJ07dxYsj42NBdB0XzrXLykTw90Pj3sOp02bNqipqcGNGzdkDwJdB8moqCjRx8H+1yYsUdoecle1WcgVUZde/VzrXBH1GaF+0CcFAsto9YPmHMRXFy5c4B+XlJTg73//O9544w2kpaXhlVdewWuvvSbY/o9//COOHj2KSZMm4eGHH/brZ7/00kuYP38+/+/Kykp06dIF48aN4/sed2/r/v37o1+/fvy23PK0tDSPv/wEgJEjR4oud/8uQa5PT5w4UbD8WsFX/EkmDz8tN5mb1nHbmEwQnFDiN5dZzj/XfPvElfT2wosjHuvNt1fKjVcmk0l0vDKZTKLjldRfvJ47dw4AEBcXJ1guNV6578e9DrquV9pOVqsVkZGRHsu51+W6nNt/ly5d0LFjR4/lPXv2FHxHj1T2rhV89dPzINpO/H7NJtl/Sy533H5dHuskMun+WlyzJPlzFbaHax202+2CXLnvwzVXruu81UHXbblcxcbGCpa3adMGgPJ20nqMkMretf2eY4frGCHWHs0ZO3wZI0xmt/HKdHu5GKXt4W1eYjKZROe7JpNJdH4lnm3l45XVamVijJDK3u2xw8f2EFvuXj+4bRSOEd5+htz2atcPJblSY7xiZYzg3rd79q7+5/ZJeaXt4TH2O24vFx9rpMcIwTYSr6NpoTrt4f6ztK4fcuMVC2OE66dw5NB3lhBZNpsNmzZtAgCP+yT37t0bAHD+/Hm+s4gpLS3F1atXAQC9evUSrMvKygIArFmzRvYeugcPHgQAdOzYUfDR8dDQUL54bN++XdF7Iv7ztz1YyRVRV6D7uRq5Itowcv2gk+L6MFr94HJFSHO0b98ezz//PLZv3w6TyYRFixZh27Zt/PrvvvsOixYtQkREBJYvX+73z2vdujWioqIE/wFNtz7g/uNOTlgsFtHlVqtVsJw7AJVa7rosJCSk6aSVyeSx3OiMNF6510FAeTvJtZ/ZbBYs407SSC2Xypj78mDFwnxXSa6UtpPWY0Swjh2uWJnvKs0VK2OEVPaCAev1Qy5XLI0RUhkzKqPUD6lcGWmMoIslRFJ1dTVycnL4E0WuV+6ApsFrxIgRAJo6g+tH6jjnzp1DTk4OAGDQoEEewezRowcf4A8++MDjpJTD4cB//vMf7Ny5EwBEv/zyvvvuAwAcOnTI5/dIfONrexQUFHisZyFXRDt69HOtckW0Y4T6IZcrog8j1A/3XBHij7S0NAwfPhwA8O677/LL586di1u3buHll1/GHXfcgerqasF/XC6dTie/TOk9mIm6jDReidVBoh1W57tKckX0w9J8V2muiLaMUj+85Yqozwj1I1jOwxn7shrRRH5+PqqqqgT3jPvtb3/LX+F1NXr0aPz4448oKipCTk4O4uLiMGDAAFgsFpw5cwbnz58HAHTt2hUTJkzweL7ZbMacOXOwdOlSXLt2Da+//jr69u2LTp06wel0Ii8vj982KysLCQkJHvtISEhAVlYWtmzZosbbJzJcbxGhpD1yc3ORm5uL4cOHIzw8POC5WrBggRq/BiJBr36uRa6ItoxQP7zlimiP5fohlStC/NWpUycATbc94HA5femll/DSSy9JPreoqAiRkZEAgMWLF2PevHnavVDiwWjjlVgdJNphcb6rNFdEW/v27WN2vqskV0Rbf/nLX/jHLNcPsVzR+RbtsV4/5HJlJHSxhHhw/WvJTp064Re/+IXk/TEtFgtmzJiB3NxcHDp0CGVlZdi1a5dgmxEjRmD06NGSJyRjY2Mxb948rFq1CpWVlTh58iROnjwp2GbatGlISUmRfM0DBw6kL2PVkdL2WLt2LQDgyy+/FKwPVK6ItqZPn65LP9cyV0Q/rNUPuVwR/bBaP3zNFSFKcbc64C56EOOg8Yp4w+p811uuiLZYne8qzRXRnlHqh3uuiLaMUD+U5MoI6GIJ8TBy5EiEh4ejT58+gi8KkmKxWDBp0iTce++9+P7773H9+nUATZ2kV69eiu4JFx0djfnz56OyshLfffcdamtrYbVakZSU5PHFQ1LoIEB7TzzxhE/tsWDBAhQXF+PChQuw2WwBzxXRlrcDLrX6uRa5IoHBUv3wJ1dEXSzWj+bkirRsdrsdZrNZNiu7du3i7z89evRofrnrl8GLefzxx7F69Wp07drV67ZEWzReESnz589nbr7rS66Idrjx3mjzXS5XRFvz5883VP1wzRXRlpJznizUD6lcGYmxXi3RxdixY5v1vJCQEKSmpvr1s6OiojBkyBC/9kG006VLF5+2N5lMSExMRGJiYrN/JuUq+PjbHqzkiqiHhX6uRq6Ieljp51Q/SHMVFxdj8uTJmD17NjIzM5GUlMSfdCguLsZHH32E119/HU6nEzExMXjuuecC/IpJc9F4RcSwMC+h+S6bXC+O+4qFXBFt+fqHWizUDy5XhA2s1A8jz0uadbHk8OHD+Pe//41vvvkGp0+fRmlpKSorKxEVFYVevXph4sSJmD17NmJiYjyem52djYULF3r9GWfOnKEvFyOEEEIIIYQY0rfffounn34aANCqVStERUWhrq4ONTU1/DZJSUnYsGED4uPjA/UyCSGEEEIIIT9p1sWSVatWIScnh/93aGgowsLCcOPGDeTn5yM/Px9LlizB1q1bMXToUNF9hISEiF5M4V+YwT6iQwghhBBCCCEA0LFjR3zyySfYs2cPCgoKcPnyZZSVlcFisSAxMREDBgxAVlYWHn30UYSFhQX65RJCCCGEEELQzIslaWlp6NatG4YPH45evXrxXw5TXV2NjRs34oUXXkBpaSkmT56M06dPo23bth77GDZsGPbs2ePPayc6qq+vx8GDB/H5558DaLqPXf/+/ZGeno64uDhF+ygrK8OOHTtw5swZAEBERATS09MxcOBAhIaGen2+w+HADz/8gC1btvB/kdepUyeMGjUKPXr0gNlsbua7I82hRnuwkCuiLhb6uRq5Iurau3cv1Q8iKTs725D1w+FwKPo5pGVq1aoVHnroITz00EOq7/vDDz/Ehx9+qPp+iW8cDoehxiv3OrhgwQJFP5uoj5X5rlSuSGCwMN+l4yi2sFo/6DgqcFjp58F+Hq5ZF0umT58uujwiIgLTp09HfHw87r33XpSUlGDbtm147LHH/HqRJLCOHTuGjRs3CpbZ7XYcOXIER44cQc+ePfHII49IfhrIZrNh8+bNOHHihGB5dXU1duzYgR07dmDq1Kno37+/5Gu4fv06li9fDrvdLlh+6dIlfPzxxwCAZ599tjlvjzSD0vaIjY2V3AcLuSLq+te//qVLP9cyV0Qb3EQMYLd+yOWKaM9o9YPLlZJbyxJCgtNrr71mqPHKvQ6SwGBhvustV0RfrMx3leaK6IPl+kHHUYFhhPoRLOfhNDlb5PoFLhcvXtTiRxCduHakbt264b777oPFYkF1dTUuX76M7du348yZM1i7di0ee+wxj6uYDocDa9asQVFREQAgMzMT/fr1Q0NDA6qqqnD06FEcP36c/xliHaq8vBxLly7l/z19+nTExMSgtrYW5eXl2LhxI2w2G5YuXYq3335bq18F+Ykv7TFv3jz+k2euWMgVUR9XMLXu51rlimjHCPVDLldEW0899ZSh6od7rgghLZfRxivXOkj0x8J8V0muiH5Ymu8qzdWiRYs0+E0QV6zXD6W5IuoyQv0IlvNwmlws2bdvH/+4e/fuWvwIooP6+no+5JmZmRg2bBhMJhMAICYmBomJiUhKSsKKFStw9uxZnDx5EqmpqYJ9HD9+nO9ITz75JDp16sSva9++Pbp37474+Hjk5eVh48aNSE5O9vjI1qpVqwAAHTp0wK9//Wt+fXR0NDp27Ijk5GTk5OTg5s2b2vwiiIAv7bF+/Xo89dRTguezkiuiDT36uVa5ItqZMWMG8/XDW66Idjp27Gio+uGaK0JIy3XHHXcYarxyr4NEW/X19UzOd5XkiuiHtfmuklwRbRmhfijJFdEG6/UjWM7DqfZntQ0NDbhw4QKWLVuGX/3qVwCAHj164P777xfd/uTJk+jXrx/Cw8MRERGBlJQUPPnkkzhy5IhaL4n4iWuL1NRUpKen8x3JVYcOHfiPYm7YsMFj/aZNmwAAs2bNEnQkV8OGDUPXrl0BAF9//bVgXUVFBSorKwE0dUaxjma1WvHEE08ofVvED762x+XLl/ntOSzkimhDr36uVa6IdoxQP+RyRfRhhPrhnitCSMtltPHKqCcsjIrV+a6SXBH9sDTfVZoroi2j1A9vuSLaYL1+BMt5OL8vloSGhsJkMiE0NBRJSUl49tlncfPmTaSnp2PXrl1o3bq16PPKyspQWFiIsLAwNDQ04PTp01i5ciV+9rOf4ZVXXlH0sxsaGlBZWSn4DwAaGxv5/7h7udntdtHlNptNsJz7sk6p5a7LGhsb4XQ64XQ6BcuCxf79+wEAd911l+x2vXv35h9XVVXxj107p9xEzGQyYdKkSQCAXbt2CdYVFhYCAPr16yf7HQMREREYOnSoT+0ktxxo+oiZ6zKbzSa7XCpj7suNzNf2AIDvvvtOsC7QuVLaTlqOEcE6dujVzwH1c8XSGCGVvWDEUv0ApHMFsDFGSGUvmLBcPwDPXLEyRhBC9Ge08Yroi8X5rtJcEX2wNt/1JVdEO0aqH3K5IuozQv2Qy5WR+D1rio+PR319Paqrq1FTUwMAGDNmDP785z8jMTHRY/uePXviz3/+M7KyspCUlISQkBDcunULe/bswf/3//1/+Oabb/DGG2/gjjvuwPPPPy/7s998803RL9bcuXMnwsPDAQCJiYkYOHAgjh07xn9cCABSUlLQq1cvHDx4EKWlpfzyu+66C127dsXevXsFwRg6dCjat2+PnTt38ge13HsNCwvDZ599xi+723EHTGYT4Gw6AQcATofz9gt0WQ4AMDUFyukEIFhugskEfjm/r5828ba95/Lby5wOZ9OVRJPba3NRXV0NAIiMjITT6eSvPApeO4R/MVxTU4OIiAgA8LgXrus+3PdjsVhEl3OZio2NFSwXey1hYWEoKytT3E4AMHHiRNTV1WH37t38MqvVivvuuw9lZWU4cOAAvzwyMhJjx45FcXGx4F6u7dq1w7Bhw3DmzBmcOnWKXy6VvbudMbfbiXvPDqewnQTNJ95O7r9Lbr179vjtxZa7XEx2Om7vQypL3tqDey1AU3sATTlw3dY9V2LvyX15bW0tv71rrrxlUuw7KZS2k5ZjBCCevbsdd/CPhe2hbIxw16wxwumSNe7/xLInk0kl7eE6HrjmSvj6PTPGje01NTWCffg7XlVVVTEzRkhl7/bY78MY8dNyj1rkwxjBZ497HYLxCj5lkn/9rq/xJ97qh+v2rvtwz5Xr/gDP8UpsP67jletyLlcAmBgjpLJ3t/MO38YIifqhdIy4/eSf/s91vIJMJiXqk+trAby3R2RkpGA5/zPd9sPtg9u+ufVDarxyOp2w2WwBHyPouwcICRxuXuLeD93HKyW8jVdSXI+jXEnNr0hg+NIeLOSKaE/vfq5mroh2jFY/pHJF1GeU+iGVKyPx+2LJhQsX+MclJSX4+9//jjfeeANpaWl45ZVX8Nprrwm2f+yxxzz20apVK4wbNw4jR47EyJEj8fXXXyM7OxuzZs1C27ZtJX/2Sy+9hPnz5/P/rqysRJcuXTBu3DhERUUBuH2w279/f/Tr14/flluelpYmetJ+5MiRosvHjRsneA3cVb2JEyfyy64VfNX0wHQ7RCazS5hM4uEymSA4geG+nN+XSdn2nstvL3N9PYLXJqJ169bC58p0jJCQEH59SEiI7HNcl3EnlCwWi2A5t49WrVop2kdcXBwAZe3ELY+MjPRYDgBxcXGC5dzP6tKlCzp27OixvGfPnoJ7vEplj8uH69sRtMdPJ5k83qtMO5lMJkUZk1z+0/7df4Z7lry1B//6cbtNrVar6LbuuRLbB4drP5PJJMiV1PYcriC4DtZK20nLMYJb7p49fuyAsvZQf3lT9vify/2fRPYklytoD6l+7m0/3F80uI41rpo7XnGTABbGCKnsrXj/0O39+TBGmMwu9cOlbX0ZI6THK/iUMf71i2hu/VCSK1/GK6mfycIYwXHPnqCuNKM9lI81btlzGSPE8ieaSbk6pLA9uE8tK6khrn991dz6IZcrFsYIuu0BIYHD9T+pv/SUusuCGG/jlRTX4yhXUvMrog9/2oOFXBHt6d3P1cwV0Z5R6oe3XBH1GKV+SOXKSFT7zhKg6Qtdnn/+eWzfvh0mkwmLFi3Ctm3bFD8/NDQU//M//wOg6SDV20d2WrdujaioKMF/QFMjcv9xjWOxWESXW61WwXLuAFRquesy7sQOdwKX+y9YJCcnAwBOnDghux131Rlo+qJDjusXB3r78vXLly8DAAYMGCBY3q1bNwBAXl4efwsTKV9//bVP7SS3HGg6GeG6jBsopJZLZcx9uZH52h4AkJSUJFge6FwpbSctx4hgHTv06ueA+rliaYyQyl4wYql+ANK5AtgYI6SyF2xYrR+AZ65YGSMIIYFhpPGK6IvF+a4vuSLaY22+60uuiHaMVj+kckXUZ5T6IZUrI1H1YgknLS0Nw4cPBwC8++67Pj2Xu78aAJw7d07V10V8w/31a15eHi5evCi6za1bt7B69WoAwJAhQwS3rbBYLEhPTwfQlINbt26J7uPatWvYsWMHgKYvA3LVpUsX/rHrLS7cFRQUeHs7RAXNaY/OnTsL1rGQK6INPfu52rki+mOxfkjliuiH9fqhNFeEkOBH4xWRw+J8V2muiD5Ym+8qzRXRlpHqh1yuiDZYrx/Bch5OszNF3Be+/PDDD1r9CKKxuLg4/rYPK1euxI8//ii4innz5k0sXrwYJSUlAJpuOeKO6xx1dXVYuXIlysvLBesLCwuxYsUKAE1XOrnbaHFMJhOmTZsGANi3bx/279+PhoYGfr3NZsO2bduQm5vr57slSvjaHtOmTfO4xQkLuSLa0Kufa5Uroh0j1A9vuSLaMkr9cM8VIaTlMtp45V4HibZYne8qyRXRD2vzXSW5ItoyQv1QkiuiDdbrR7Cch9PspnLcp0J8/ZKor766fc9++hhX4E2ePBmVlZUoKirCBx98ILndM888w3+RkKs2bdrgmWeewbJly1BSUoIlS5aIPr979+54+OGHRdelpKQgKysLW7ZsQV5eHvLy8kS3y8rK8v6GiN98aY+UlBTRdSzkimhDj36uVa6IdoxQP+RyRbSVnZ0t+Dfr9cM1V4SQls1I45V7HVywYIHMOyNaYGG+qyRX//znP5W9IeI3lua7SnNFtMd6/XAllyuiLiPUDyA4zsP5fLHEbrfDbDbLXjXctWsXDh48CAAYPXo0v9zpdMo+r6GhAS+//DKApkbIyMjw9eURlVmtVjz++OM4fvw4Nm/eLPiyWgBIT09Henq67InHuLg4vPjii/jyyy+Rn5/vsf7BBx9E3759ZW+JM3DgQMTHxyM3NxdFRUWCdV26dMHEiRORkJDg47sjzeVve7CSK6KuQPdzNXJFtGEymQxbP+jLCvVjpPrB5YoQ0nL95je/MdR4JVYHif5YmO96yxXRFyvzXTqOYocR6gedh9MfC/28pZyH8/kMQHFxMSZPnozZs2cjMzMTSUlJ/AWQ4uJifPTRR3j99dfhdDoRExOD5557jn/u3r17sWjRIsyYMQNjxozh76HW2NiIvXv34qWXXuK/jObVV18VfIEMCRyz2YwBAwZgwIABqKqqQm1tLaxWK6Kjo/kvGfUmPDwc48aNQ0ZGBsrLy2Gz2RAeHu7TJ48SEhIwc+ZM1NfXo7KyEgAQFRWF0NDQZr0v4h9/24OVXBH1sNDP1cgVUd+CBQuofhBJc+bMMWT9oINDQlo2JWMAS+OVex0kgcPCfJeOo9jCwnyXjqPYwko/p+MotrDQz1tC/WjWn0t+++23ePrppwEArVq1QlRUFOrq6lBTU8Nvk5SUhA0bNgj+6s7pdGLXrl3YtWsXACAsLAxt2rRBRUUFGhsbATQ13O9/E/xPCgAAbHRJREFU/3u8+OKLzX5TRDuRkZF+dQCLxYLY2Fi/XkNoaCgNzAxRoz1YyBVRDyv93N9cEXWx0M+pfrCpffv2zX4uC7kihBAlWBivqA6yhYX5LtVBtrDSz+k4ii0s9HOqH2xhoZ8Hc/3w+WJJx44d8cknn2DPnj0oKCjA5cuXUVZWBovFgsTERAwYMABZWVl49NFHERYWJnhuamoq/vKXv+DAgQM4fvw4ysrKUF5ejvDwcPTp0wcjRozAU089hdTUVNXeICGEEEIIIYQQQgghhBBCiByfL5a0atUKDz30EB566CGff1hsbCyef/55n59H9HX16lWEh4cjKirK5+eq8dG8yspK1NbWIiQkhD7yyRi73e5ze9jtdpSXl6OxsTHguSLs8Lefq50rEngs1A81ckXUw1L9oHkJIUQOjVdEDAvzErp1DntKSkoA0HyXqIeF+mG3233+mUQ7rNQP11wZCX1rKfHwf//3f/zjKVOmIDU11euX81y5cgWffvopLl68KFiekJCABx54wOs9fR0OB06ePIkNGzZ4rBs8eDBGjhyJNm3ayO7D9TZwRBuLFi3yqT3y8/Oxf/9+j3WBytVf//pX2e2JttTq51rkKicnR+G7IGpjpX7I5Yroi8X64UpprgghwY/GKyIlOzvbY1mg57uA8lwR7Sxfvpx/zNJ8V2muiLays7MNVT9cc/Xaa6/Jbkv8U1NTY4j6IZWrt99+W/Z5LDH219MTzW3atAkffvghbDab5DZHjhzBO++849GRgKZO9s477+Dw4cOSz7fZbPjoo49EB2gAKCgowFtvvYWysjLJfZSWluKtt96SeSdELb60h9gADbCRK6I+vfq5Vrki+mOpfsjliujHCPVDSa4IIcGPxiviKxbmu0pyRfTD0nxXaa6I9oxSP7zliqjLCPUjWM7D0SdLiIfs7Gw4nU5cunQJK1euRFFRETZv3ix667VTp05hy5YtAIBBgwZh/PjxsFqbYmWz2XDw4EHs3LkTW7duRZs2bZCSkuKxj3Xr1uHs2bMAgEceeQS9e/fm19XU1GD16tUoKSnBsmXL8OKLLyI8PFzw/JqaGvqrcJ387ne/86k9wsPD8eSTT+KOO+4AAGZyRbShVz/XIldEf6zVD7lcEX0YoX6452rp0qXq/hIIIYZhtPFKrA4S7bA431WaK6It7lNHrM13leaKaGvWrFmGqB9iuSLaY71+BMt5OPpkCRFlMpnQuXNnzJo1CwBw4sQJjyuYTqcTa9euBQBMmDABkyZNEpx4tFqtGDZsGIYPHw4AWLt2LZxOp2AfZWVlOHPmDABg9uzZHh2pTZs2mDVrFsLCwgBA9Arp3r17AQDt27dv9vslyvjaHvPmzeMHaICdXBHt6NHPtcgV0ZYR6oe3XBHtGaF+uOeKENKyGWm8or/81ReL812luSL6YHG+qyRXRFtGqR9yuSLaMEL9CJbzcHSxhMjq3LkzMjMzAQA7d+4UrCsuLuYfDx48WHIfY8eO5R+7f5SL6+Tjx49Hhw4dRJ/fqlUrPPXUU/z2DoeDX2e321FQUAAAmDFjhtf3Q/znS3u0atVKdB8s5IpoR+t+rmWuiDaMUD/kckW0Z6T64ZorQkjLZqTxyr0OEv2xMt9VkiuiH1bmu3QcxQ7W64fSXBF1sdDPW8p5OLpYQrzq168fAOD06dOC5RcuXAAApKWlyT7fbDbzHfL8+fOCdceOHQMAdOzYUXYfrldFb968yT8uLy/nH9MXF+pHjfZgIVdEXSz0c39zRbRB9YN4Y7T6QX89RwgBjDdeudZBEhgszHeV5Iroh5X5Lh1HsYXl+kHHUYHBQj9vKefh6GIJ8aqhoUF0eWNjIwAgMjLS6z5u3boFAB5fJGS32wEAERERil+P6z6410ACp7ntwVquiP9Y6Odq5Ipoj+oHcUf1gxASjFgbr+S+1JXoj+XjKKIvFua7dBzFFpbrBx1HBR7L9SMYjqPoYgnxqrKyEoBnp+GuWNbW1nrdB3c/PKkvFfQ2KXO9F57rPuhLCgNDjfZgIVdEXSz0czVyRdRH9YN4Y7T64X6PXkIIEcPaeEW1L/BYme96yxXRFwvzXTqOYgvL9YPGjcBgpZ+3hPNwdLGEeHX06FEAwLBhwwTLuS/rOXDgAKqrqyWfb7PZcPLkSQBAnz59BOsyMjIAAJ9++qnsiYdLly7xj107dVRUFP+4sLBQ7m0QFanRHizkiqiLhX7ub66INqh+EG+MVj9cc0UIabmMNl7RX4YHHgvzXSW5IvphZb5Lx1FsYbl+0HFUYLDQz1vKeTi6WEIkOZ1O7N+/HydOnAAADBw4ULC+bdu2/L3o3n//fdGPddfV1eG9994D0NSBXTsxANxzzz0Amu6Pl5+fL/o6Ll68iJUrVwIApkyZ4rH+wQcfBACsW7dO8XsjzedLe1y7ds1jPSu5ItrQo59rlSuiHSPUD7lcEX0YpX645ooQ0rIZabwSq4NEXyzMd5XmiuiDpfmu0lwRbRmlfnjLFVGfUepHMJyHo4slxENFRQVKS0vx4YcfIi8vDwAwdepUhIaGemz78MMPA2j6cqE333wT3377LW7cuIGKigqcO3cOf/rTn/iOOnPmTI/nh4aGYurUqQCAvLw8rFu3DmfPnkVFRQUqKiqwf/9+fkBITExEamqqxz769u2L7t27q/PmiSxf22PFihXYu3cvrl69ykSuiPb06Oda5Ipoywj1w1uuiPZYrh9SuSKEtFxGG6/E6iDRDovzXaW5Itpieb6rJFdEW0apH2K5ItpjvX7I5cpIrIF+AYQ9ixcvFvx76tSp6N+/v+i20dHRePbZZ7F06VLY7XZs2rTJYxuLxYK5c+ciOjpadB/cvjdu3IjCwkLRj42lpqYiKysLZrPn9T2z2Yxp06Zh/fr13t4a8RM3uCptj9OnT+Pzzz/H559/7rFdIHK1Zs0apW+VNMNvf/tbXfq5Frn629/+puQtEhWxVj/kckX0wXL9cMflihDSchltvBKrg0Q7LM53Od5yRbT19ttvC/7NynxXaa6Itn788UcA7NcPsVwRbRmhfsjlykjnXOhiCZGUkZGBe+65x+tfl8TGxuLVV1/F2bNn8cUXX+DixYsAmr4gaPLkyejevbvXyXn//v2RnJyMb7/9Frt370Z9fT0AIDk5GePGjUNcXJzs861WKx599FEf3h1pDl/bo6ysDF999RUOHTrErwtkroi2YmJiZNer1c+1yBUJDJbqh1yuiH5YrR++5ooQEvxovCJyJkyYwNx815dcEe2xNt9VmiuiLSPVD/dcEW1xt9qSwkr9kMqVkdDFEuIhOzvb5+eYzWb07NkTPXv2bPbPDQ0NxeDBgzF48OBm74Noy9cLUnFxcZg0aRImTZrUrJ9HuQo+arQHC7ki6mGln/ubK6IuFvo51Q9CiBI0XhExgZ6X0HyXXc053wKwMd+li2zaGzFihOJtWakfXK4IG1ioH0afl9BIRwghhBBCCCGEEEIIIYSQFo0ulhBCCCGEEEIIIYQQQgghpEWj23ARxSoqKlBYWIiamhqEhISgW7du6NKlC0wmk6LnO51OFBcX48KFC2hsbESbNm3Qu3dvtG3bVvFraGxsRGFhIa5fvw6g6X56vXv3RkhISLPeE/GPGu3BQq6Ieljp5/7miqiLhX5O9YNdu3fvpvpBgtLhw4fx73//G9988w1Onz6N0tJSVFZWIioqCr169cLEiRMxe/Zs0e/8unTpErZs2YLdu3fjyJEjuHTpEgAgPj4eQ4YMwZNPPomxY8fq/ZZIM7EwXrnXwQULFjTrvRB1sDDflcoVCQxW5rt0HMUWFusHHUcFFgv9PNiPo+hiCfGqvLwc69evx+XLl0XXT5s2DSkpKbL7OHXqFNauXeuxfPv27YiKisLMmTMRHR0t+Xy73Y49e/Zg3759ousHDRqECRMmyL4Goh6l7WGxWCT3wUKuiLr06uda54qob/HixaLLWaofcrki2vriiy/4x0apH1yu6GQjkbNq1Srk5OTw/w4NDUVYWBhu3LiB/Px85OfnY8mSJdi6dSuGDh3Kb1dcXIyuXbvC6XTyy8LDw+F0OnHhwgVcuHAB//znPzFz5ky8++67NH4FyLZt2ww1XknVQaIvVua7crn629/+Jvtcoj4W5rt0HMUWI9QPOo7SFyv9vCWch6PbcBFZ169fx5IlS/iONHToUGRkZCAtLY3fZu3atThy5IjkPg4fPizoSJmZmRg1ahT69u0LAKisrMSSJUv4q6Lu7HY7Vq9ezQ8ISUlJyMzMRHp6OhISEgAAhw4dwurVq/17s0QRX9rDbreL7oOFXBH16dXPtcwV0Q7r9UMuV0RbRqsf7rkiREpaWhreeustHDhwADdv3kRdXR0qKytRVVWF1atXo127digrK8PkyZNRUVHBP89ut8PpdCIjIwOrV6/GpUuXUFNTg+rqapw8eRJZWVkAmi7GNPeLgon/jDheudZBoj9W5rveckX0xcp8l46j2MF6/VCaK6IuFvp5SzkPR58sIZIcDgeWLl0KAIiJicHMmTMRERHBr584cSIKCgqQm5uLLVu2ID4+nu+knCtXrmDr1q0AgBEjRmDMmDEwm29fo5syZQree+89XLt2DcuXL8fLL78sWA8Aubm5KCoqAgBMnz4dd955p2B9aWkpcnJy+G2Itnxpjz179iAjI0OwnpVcEW3o0c+1yhXRzgsvvMB8/ZDL1dtvv+3/L4FIyszMBGCc+uGaK0LkTJ8+XXR5REQEpk+fjvj4eNx7770oKSnBtm3b8NhjjwEA7rjjDnzzzTe4++67Bc8zm83o06cPNm3ahIkTJ2L79u1YsmQJXn75ZYSGhmr+fognI41XYnWQaMfhcDA531WSK6Iflua7gLJcEW0ZpX54yxVRnxHqR7CchzPmqya6+OGHHwAAVqsVc+bMEXQkzuDBgzFo0CAAwGeffeaxnutI48aNQ0ZGhkdHsVqtePzxxwE0Xbk+e/asYH1jYyMOHToEAJg7d67oBL9du3aSB6NEXb62x759+9DY2ChYz0KuiDb06uda5Ypoxwj1Qy5XRB9GqB/uuSLEH0OGDOEfX7x4kX/ctm1bjwslrkwmE2bOnAkAqK6uRmFhoXYvkkgy2nhFF0r0xep8V0muiH5Ymu8qzRXRllHqh7dcEW2wXj+C5TwcXSwhkrh7iE+dOlV20jR+/HgATfdXrq+v55fX19fjypUrACD4WJe7sLAwvlNv3rxZsI47+EtISEC7du0k93HnnXciKSlJ5t0QNTSnPb7//nvBOhZyRbShZz9XO1ckMFirH1K5IvphvX4ozRUhSrjeyq179+4+Pdf1kyR0+4vAoPGKyGFxvqs0V0QfrM13leaKaMtI9UMuV0R9RqgfwXIeji6WEEmXLl0CAK9fzOPa0SorK0Ufe/sLlZiYGABATU2NYDl3nzslfwnVo0cPr9sQ/zSnPdzvVchCrog29OznaueKBAZr9UMqV0RfLNcPX3JFiJiGhgZcuHABy5Ytw69+9SsATZm///77fdrPnj17AACtWrVCcnKy2i+TKETjFZHC4nzXl1wR7bE23/UlV0Q7RqsfUrki6jNK/QiG83A02hGvwsPDNf8Z3jqRktdQW1ur1sshXqjRHizkiuhLj36uR64IW6h+BB8W+rkauSLEVWhoKBoaGjyWp6en4+OPP0br1q0V7+v8+fP4v//7PwDAI488gqioKNntGxoaBD+bO+BtbGzkb9NgNpthsVhgt9vhcDj4bbnlNpsNTqeTX26xWGA2myWXu9/+gTuwttlsit+nERh9vFLaTlLLQ0JC4HA4BJ9uMplMsFqtksulMua+PFgZZb6rtJ20HiOCdezwFUvHUU6nk4kxQip7wYL1+sFxzxUrY4RU9ozMKPVDKldiY4feY4TS28XRxRIiqU2bNqipqcGNGzdkrz66ht31YM31sc1mk736WF5eDgDo3LmzYHlsbCyApvvrpaeny75eI98Pzyia0x7cczgs5IpoQ89+rnauSGCwVj+kckX0xXL98CVXhLiKj49HfX09qqur+XFlzJgx+POf/4zExETF+6mrq8MvfvEL1NbWIi4uDn/84x+9PufNN9/EwoULPZbv3LmTP2hOTEzEwIEDcezYMf4LRAEgJSUFvXr1wsGDB1FaWsovv+uuu9C1a1fs3bsXVVVV/PKhQ4eiffv22Llzp6AvjhkzBmFhYR73wP4ZYgAnPE50mcwmfrnT0bSO28bp5P6H29gEk0l+Of9chxNOJ7xs7wQEi02Ay/kV7vUAt8ermJgY/meYTCbBeNW2bdvb+4HwvbqeBIiKiuLXuY5XjY2N/HjleqKH29Z9vOKWu45Xw4YNgytuP0rbaeLEiairq8Pu3bv5ZVarFffddx/Kyspw4MABfnlkZCTGjh2L4uJiHD16lF/erl07DBs2DGfOnMGpU6f45VLZu9sZI9tO/O/Bcfv3DpOwfeSW8893yRggzN7thU37cX8t3EOn023/JpNse6Snpwv2754N9zrILXevgx795qf9KKmDjY2NCAkJEezfdR9K20nrMUIqewMQ5dFOrmOEe3t4GyPg9MyHr2OE0+E2Xjkhmz0l7cHt37WfO51Ovp3c+7nYGMHtQ63xymazMTFGSGXv9tihrD0kxw63sYBrX1/GCKnxSi6TWtUPsf0oqR9S4xW3vft4xcoYIZW9ZITcfv0K2kNsudzY722McP3debwObnuxjEG8Pfj9Q7w9uOVix1Fi7epP/eD24z5eccurqqoCPkYo/SNJulhCJGVlZeHjjz/GmjVr8Pvf/15wb2RXBw8eBAB07NhRsE1oaCg6d+6MixcvYvv27Zg0aZLo8202GzZt2gQAGDVqlGBd7969ATT9Bd25c+ckP3ZWWlqKq1ev+vYGic+a0x69evUSrGMhV0QbevZztXNFAoO1+iGVK6If1uuHe64IUerChQv845KSEvz973/HG2+8gbS0NLzyyit47bXXvO7DZrPh0UcfxTfffIOQkBB89NFH6Nixo9fnvfTSS5g/fz7/78rKSnTp0gXjxo3jD365L+ns378/+vXrx2/LLU9LS/P4y08AGDlypOjycePGCV4Dd7Jm4sSJguXXCr7iTzJ5+Gm5ydy0jtvGZOL+x21zmeX8c823T1xJby+8OOKx/qfX4zpe9e7dW/Ae5MYr1+2UjFc7duwQHa9MJpPoeMXt33W8On/+vGgdVNpOVqsVkZGRHssBIC4uTrCc+/ldunQR5JNb3rNnT8F39Ehl71rBVz89D6LtxO/XbJL9t+Ryx+3X5bFOIpPur8U1S+77kGsPqXmJyWQSrYPcPtSsg665EnuvSttJ6zFCKnvX9nuOHa5jhFgOmjN2+DJGmMxu45Xp9nIxStvDvZ+7rpfr567bqTleWa1WJsYIqezdHjt8aw/R5e71g9tG4Rjh7WeIbc9a/ZA7jiorK/MYr1gZIwDx7F39z+2T8kraQ2y5yXF7ufhYIz1GCLaReB1NCz0z1pz24H6WWK7EMuxv/ZAbr1gYI5Teip2+s4RI6tGjBz9QffDBBx4fl3I4HPjPf/6DnTt3AoDovZbvu+8+AMChQ4dQUFDgsb66uho5OTn8vt2/3DIkJAQjRowAAKxZs0ZwJZpz7tw55OTk+Pr2SDP42h6DBg3irzhzWMgV0YZe/VyrXBHtGKF+eMsV0Z4R6od7rghpjvbt2+P555/H9u3bYTKZsGjRImzbtk32OXa7HY899hg2b94Mq9WKjz/+2ONEgpTWrVsjKipK8B/QlGfuP65vWSwW0eVWq1WwnDsAlVruuiwkJKTppJXJ5LHcyIw2XonVQaXtJNd+ZrNZsIw7oSW1XCpj7suNjtX5rpJcAcrbSesxIhjHDleszXeV5IqVMUIqe0ZnlPohlSuWxgipjBkZ6/VDLldGGiOMnxSiGbPZjDlz5mDp0qW4du0aXn/9dfTt2xedOnWC0+lEXl4ev21WVhYSEhI89pGQkICsrCxs2bIFubm5yM3NxfDhwxEeHo6qqirBR61++9vf8gOjq9GjR+PHH39EUVERcnJyEBcXhwEDBsBiseDMmTM4f/48AKBr164a/BaIO1/aY8KECR7PZyVXRBt69HOtckW0Y4T6IZcroq38/HxD1Q/XXBHij7S0NAwfPhx79+7Fu+++K/lpJ7vdjl/+8pdYv349LBYL/vGPf+Chhx7S+dUSMUYar9zrINEWq/NdJbl66623VPxNEDkszXeV5opoywj1Q0muiPoSExOZrx8co5+Ho4slRFZsbCzmzZuHVatWobKyEidPnsTJkycF20ybNg0pKSmS+xg4cCDCw8Oxdu1aAMCXX34pWN+pUyf84he/kLz/uMViwYwZM5Cbm4tDhw6hrKwMu3btEmwzYsQIjB492vc3SHzmS3tIHYixkCuivmnTpunSz7XMFdEO6/VDLldEW9xfMAHGqB+uuSLEX506dQLQdB9qMdwnStatW8dfKHnkkUf0fIlEgtHGK6k6SPTDynzXW66IvliZ79JxFDuMUj+85Yqoi4V+3lLOw9HFEuJVdHQ05s+fj8rKSnz33Xeora2F1WpFUlISOnfuLH6PYTcpKSlYsGABiouLceHCBdhsNoSHh6NPnz6KvmTZYrFg0qRJuPfee/H999/j+vXrAJo6e69evYLi45ZGokZ7sJAroi4W+rkauSLqmz9/PtUPImn06NGGqx9crgjxF/fdN5GRkR7r7HY7Hn30UcEnSv7rv/5L75dIJGRkZHjdhqXxyr0OksBgZb4rlyuiPxbmu3QcxRaW6wcdRwUGK/28JZyHo4slRLGoqCgMGTKk2c83mUxITExEYmJis/cREhKC1NTUZj+fqEuN9mAhV0Q9rPRzf3NF1MVCP6f6wa7mfjKUhVwRIsVut8NsNssedO7atYv/Ik33fsB9omT9+vWwWq30iRKDY2G8ojrIFhbmu1QH2cJKP6fjKLaw0M+pfrCFhX4e7PXDuDcQI4QQQgghhBAGFRcXY+DAgXjnnXdw7tw5OJ1Owbo//vGPyMrKgtPpRExMDJ577jl+PfcdJevWreO/zJ0ulBBCCCGEEKI9+mQJIYQQQgghhKjs22+/xdNPPw0AaNWqFaKiolBXV4eamhp+m6SkJGzYsAHx8fH8sv379+Of//wngKa/3Hv22Wfx7LPPSv6c//3f/6WLKYQQQgghhKiALpYQD9nZ2YiIiEB6ejoGDhyI0NBQr89xOBz44YcfsGXLFv4AsFOnThg1ahR69OgBs9n7h5jq6+tx8OBBfP755wCa7sfXv39/pKenIy4uzr83RVSxZcsWn9qjrKwMO3bswJkzZwAg4LlasGCBotdNtKNGP9ciV5SNwGGlfsjliuiPtfoB0LyE+KZjx4745JNPsGfPHhQUFODy5csoKyuDxWJBYmIiBgwYgKysLDz66KMICwsTPNfhcPCPGxsbce3aNdmfVVdXp8l7IMrQeEXE7N27l7n5rq+5ItrIzs4GwN58V2muiLYOHDhguPrB5YqOqdnAQv0Qy5WR8kEXS4io6upq7NixAzt27MDUqVPRv39/yW2vX7+O5cuXw263C5ZfunQJH3/8MQDg2WefRWxsrOQ+jh07ho0bNwqW2e12HDlyBEeOHEHPnj3xyCOPwGoVj6zNZsPmzZsN1fmMyNf2OHHihGA5C7ki2rl+/bou/VyLXJHAYKl+yOXqzTffbM7bI83Acv0QyxUhUlq1aoWHHnoIDz30kM/PHT16tOC2XYRNRhuvpOog0QZ3gghgZ77rS66I9lib7yrN1cKFC5W+RdIMRqofUrki2vjoo48MUT+kcmUkNGMiHubMmYOqqiocPXoUx48f50Mu1qHKy8uxdOlS/t/Tp09HTEwMamtrUV5ejo0bN8Jms2Hp0qWYN28eoqOjPfbh2pG6deuG++67DxaLBdXV1bh8+TK2b9+OM2fOYO3atXjsscc8rmI6HA6sWbMGRUVFKv4WiJjx48f73B6ZmZno168fGhoaAp4roi09+7nauSL6Y7F+SOWK6IPl+iGVq0WLFmnwmyCEGIHRxiuxOki0w+J8V2muiLbmzZvH5HzXl1wR7aSmphqifojlimjLCPVDLldGQhdLiIf27dujffv26N69O+Lj45GXl4eNGzciOTnZ4yNbq1atAgB06NABv/71r/n10dHR6NixI5KTk5GTk4ObN29i/fr1eOqppwTPr6+v5ztSZmYmhg0bBpPJBACIiYlBYmIikpKSsGLFCpw9exYnT55EamqqYB/Hjx+nCyU6GTJkiE/t8eSTT6JTp078OhZyRbSlRz/XIldEW/X19czXD7lcEX2wXj/EckUIabmMNl6J1UGinRkzZjA331WaK6Kt6OhoJue7SnNFtPXggw8aon7I5Ypoh/X6IZcrI6E/LSGyhg0bhq5duwIAvv76a8G6iooKVFZWAmjqjGL3vrNarXjiiScAAJcvX+a35xw5cgRA09Xz9PR00RPaHTp04G91sWHDBo/1mzZtAgDMmjXLp/dGmseX9pAqmCzkimhDj36uVa6IdoxQP+RyRfRhlPrhmitCSMtmpPFKrA4S7bA631WaK6IPlua7SnNFtGeE+qEkV0RdRqkfwXAeji6WEFkmkwmTJk0CAOzatUuwrrCwEADQr18/2XvgRkREYOjQoQCA7777TrBu//79AIC77rpL9nX07t2bf1xVVcU/du2cNEDrx9/2YCVXRF2B7udq5Ipow8j1w8iTPCMxWv1wzRUhpOUy2njlWgdJYLAw31WSK6IfVua7dBzFDtbrB52HCwwW+nlLOQ9HF0uIVxaLRXR5TU0NACj6Yrjw8HAA8PhuAO6+dZGRkYpfj+s+XB/TCa3AaG57sJYr4j8W+rkauSLao/pB3FH9IIQYkdHGK/qeNrawfBxF9MXCfJeOo9jCcv2g46jAY7l+BMNxFF0sIV5xVyzdO1VISAgAoFWrVl73wV3plLpC2bp1a8Wvx3Uf3GsggdPc9mAtV8R/LPRzNXJF1MdKP6f6wS6qH4SQYMTaeEV/Fc4Wlo+jiL5YmO/ScRRbWK4fdBwVeCzXj2A4jqKLJcSry5cvAwAGDBggWN6tWzcAQF5eHhwOh+w+uPvhJSUlCZYnJycDAE6cOCH7fO4qJwDccccd/GPXL2a+efOm7D6IetRoDxZyRdTFQj9XI1dEfVQ/iDdGqx+uuSKEtFxGG69c6yAJDFbmu95yRfTFwnyXjqPYwnL9oOOowGCln7eE83B0sYTIunbtGnbs2AHA80tuu3Tpwj/evXu35D4KCgr4x507dxasGzduHICmDnnx4kXR59+6dQurV68GAAwZMgRm8+3YWiwWpKenAwDeffddr++H+M+X9rh165boPljIFdGO1v1cy1wRbRihfsjlimjPSPXDNVeEkJbNSOOVex0k+mNlvqskV0Q/rMx36TiKHazXD6W5IupioZ+3lPNwNFsikgoLC7FixQoATVcI4+LiBOtNJhOmTZsGANi3bx/279+PhoYGfr3NZsO2bduQm5sLAJg2bZrH/fPi4uLQr18/AMDKlSvx448/Cq5i3rx5E4sXL0ZJSQkAYOTIkR6vk+vkdXV1fr1f4p2v7bFy5UqUl5cL1rOQK6IdPfq5Frki2jJC/fCWK6I9I9QP91wRQlo2I41XYnWQaIfF+a7SXBF9sDjfVZIroi2j1A9vuSLqM0L9CJbzcHSDSuIhOztb8O/u3bvj4YcfFt02JSUFWVlZ2LJlC/Ly8pCXlye6XVZWFlJSUkTXTZ48GZWVlSgqKsIHH3wg+bqeeeYZ/ouEXLVp0wbPPPMMli1bJvlcoo7//d//5R8raY+SkhIsWbJEdF+ByNXChQvl3h7xk179XItcLViwQOadES2wVj/kckX0wXL9EPPMM8/IvyFCSFAz2nglVgeJdlic77qSyxXRlvv5FoCN+a7SXBFtrVu3DgD79UMsV4sXL/b29oifWK8fcrky0jkXulhCZD344IPo27ev7Ee2Bw4ciPj4eOTm5qKoqEiwrkuXLpg4cSISEhIkn2+1WvH444/j+PHj2Lx5M5xOp2B9eno60tPTZSf4cXFxePHFFxW+K+IPX9rjyy+/RH5+vsd6FnJF1Ddw4EDJdWr2c61yRfTHUv2QyxXRjxHqh5JcEUKCH41XRI7JZGJyvqskV0Q/LM13leaKaM8o9cNbroi6XnzxRebrR7Cch6OLJcTD7NmzER4ejsjISMXPSUhIwMyZM1FfX4/KykoAQFRUFEJDQxU932w2Y8CAARgwYACqqqpQW1sLq9WK6OhoWCwWRfuggwDt/eEPf/CpPcaNG4eMjAyUl5fDZrMFPFcksNTq51rkigQOK/XD31wR9bBYP5qTK0JI8KPxikhZsGABc/NdX3JFtDNnzhwAxpzv0kU27Yl98kgKC/XDNVdEW0rOebJQP6RyZSTGerVEFx06dGj2c0NDQ/2egEVGRtIJKkY154DLYrEgNjbWr5+rVq4IO/zt56zkiqiHhfqhRq6Ieljp5zQvIYR4Q+MVEcPCvITmu+xp3769X89nIVeELSzUD7o4zxZW6odR5yX0Be+EEEIIIYQQQgghhBBCCGnR6JMlxCeVlZWora1FSEhIsz7abbfbUV5ejsbGRoSHhyMqKsrn10AfJWaLGu3BQq6Ieljp5/7miqiLhX5O9YNNJSUlVD8IIUGPhfGKbkHKFhbmu1QH2cLKfJeOo9jCQj+n4yi2sNDPg7l+0MUS4pXD4cDJkyexYcMGj3WDBw/GyJEj0aZNG9l91NTUID8/H/v37/dYN2XKFKSmpsp+yRAAXLlyBZ9++ikuXrwoWJ6QkIAHHniA7p+pM3/bg5VcEfWw0M/VyBVRn9i9d6l+EM7y5csBGK9+XLlyRXY9ISS4XblyxVDjlXsdzMnJkX0O0Q4L8125XC1YsEDBuyBqYmG+S8dRbGG5fgB0HBUoLPTzlnAeztivnmjOZrPho48+Eu1IAFBQUIC33noLZWVlkvsoLS3FW2+9JdqRAGDTpk348MMPYbPZJPdx5MgRvPPOOx4DAtA0WLzzzjs4fPiwl3dD1OJve7CSK6KuQPdzNXJF9GOU+kFjiH6MVD+4XBFCWi6jjVdidZDoj4X5rrdcEX2xMt+l4yh2GKF+0Hk4/bHQz1vKeTj6ZAmRtW7dOpw9exYA8Mgjj6B37978upqaGqxevRolJSVYtmwZXnzxRYSHhwueX1NTw//VUnh4OJ588knccccdAACn04lLly5h5cqVKCoqwubNm/HQQw95vIZTp05hy5YtAIBBgwZh/PjxsFqbomuz2XDw4EHs3LkTW7duVf8XQDz40h5t2rRBSkqKxz5YyBXRhh79XKtcEe0YoX7I5WrRokXq/CKIqOzsbEPVD9dcEUJaNiONV+51kOiPhfmuklwR/bA031Waq6VLl6r7SyAeWK8fSnNF1GWE+hEs5+HokyVEUllZGc6cOQMAmD17tqAjAUCbNm0wa9YshIWFAYDolcW9e/cCANq3b4958+bxHQkATCYTOnfujFmzZgEATpw44XEF0+l0Yu3atQCACRMmYNKkSYIJvtVqxbBhwzB8+HB/3y5RwNf2WLt2LZxOp2AfLOSKaEOvfq5Vroh2jFA/vOWKaMso9cM9V4SQlsto45V7HSTaYnW+qyRXRD+szXeV5Ipoywj1Q0muiDZYrx/Bch6OLpYQSVznGD9+PDp06CC6TatWrfDUU0/x2zscDn6d3W5HQUEBAGDGjBlo1aqV6D46d+6MzMxMAMDOnTsF64qLi/nHgwcPlnytY8eO9fZ2iAqa0x7uHxFkIVdEG3r2c7VzRfTHYv2QyhXRD+v1Q2muCCHBj8YrIofF+a7SXBF9sDbfVZoroi0j1Q+5XBFtsF4/guU8HF0sIZKOHTsGAOjYsaPsdq5XE2/evMk/Li8v5x97+4Kgfv36AQBOnz4tWH7hwgUAQFpamuzzzWYz3yGJdprTHufPnxesYyFXRBt69nO1c0UCg7X6IZUroh/W64fSXBFCgh+NV0QOi/NdX3JFtMfafNeXXBHtGKl+yOWKqM8o9SMYzsPRxRIiyW63AwAiIiIUP8f1S3waGxsVP6+hoUF0ObePyMhIr/u4deuW4p9Hmqc57eH+xU4s5IoEhpr9XO1ckcBjoX5I5Yroi+X64UuuCCHBj8YrohQL811fckW0x9p815dcEe0YrX5I5Yqozyj1IxjOw9HFEuKVt5NFrvfCc/0CIF++PLmyshKAZ+fnrljW1tZ63YeR74dnFM1pD6kcBDJXJDDU7Odq54oEBmv1gzLBBpbrhy+5IoQEPxqviBQW57s0z2ELa/NdX3JFtGeU+kHHUfoxSv0IhvNwdLGESMrIyAAAfPrpp7KF8dKlS/xj184QFRXFPy4sLJT9WUePHgUADBs2TLCc+9KhAwcOoLq6WvL5NpsNJ0+elP0ZxH/NaY8+ffoI1rGQK6INPfu52rkigcFa/ZDKFdEP6/VDaa4IIcGPxisih8X5ri+5Itpjbb7rS66IdoxUP+RyRdRnlPoRDOfh6GIJkXTPPfcAaLpfYX5+vug2Fy9exMqVKwEAU6ZM8Vj/4IMPAgDWrVuHa9eueax3Op3Yv38/Tpw4AQAYOHCgYH3btm35e+q9//77oh/tq6urw3vvvaf0bRE/+NoeUVFRgkEVYCNXRBt69XOtckX0xVr9kMsV0YcR6od7rgghLZfRxiu6RYq+WJ3vKskV0Q9L812luSLaMkr98JYrog3W60ewnIejiyVEUmhoKKZOnQoAyMvLw7p163D27FlUVFSgoqIC+/fv5ztSYmIiUlNTPfbRt29fdO/eHQCwYsUK7N27F1evXkVFRQVKS0vx4YcfIi8vDwAwdepUhIaGeuzj4YcfBtD05UJvvvkmvv32W9y4cQMVFRU4d+4c/vSnP4l2VKINX9pj5syZHs9nJVdEG3r0c61yRbRjhPrhLVdEO0arH665IoS0XEYbr9zrINEWq/NdJbki+mFtvqskV0RbRqgfSnJFtMF6/QiW83DWQL8Awrb+/fsDADZu3IjCwkLRj1ulpqYiKysLZrPntTez2Yxp06Zh/fr1OH36ND7//HN8/vnnHttNnTqV/1nuoqOj8eyzz2Lp0qWw2+3YtGmTxzYWiwVz58719e2RZvClPaKjo0X3wUKuiPqSk5N16eda5Ypoxwj1w1uuiHYWL17MPzZC/XDNFSGk5TLaeOVeB//2t78peZtERSzMd5XmiuiDtfmuklwR7bFePzjeckXUZZT6EQzn4ehiCfGqf//+SE5Oxrfffovdu3ejvr4eQNOJ0XHjxiEuLk72+VarFY8++ijKysrw1Vdf4dChQ/y6jIwM3HPPPV6vOMbGxuLVV1/F2bNn8cUXX+DixYsAmr54avLkyejevTud/NSRGu3BQq6Iuljo5/7mimhjwoQJVD+ILKPVDy5XhJCW6+WXXzbUeOVeB0lgsDDf9ZYroi9W5rt0HMUWlusHHUcFBgv9vKWch6OLJUSR0NBQDB48GIMHD272PuLi4jBp0iRMmjSpWc83m83o2bMnevbs2ezXQNSjRnuwkCuiLhb6uRq5IuoKdD+n+sG27Oxsn5/DQv2gg0NCWjalYwAr4xXVQXawMt+l4yi2sNDP6TiKLSz0c6ofbGGlnwd7/aCjPEIIIYQQQgghhBBCCCGEtGh0sYQQQgghhBBCCCGEEEIIIS0a3YaLeNi1axfatGmD3r17o23btoqf19jYiMLCQly/fh1A0/30evfujZCQEMX7qKioQGFhIWpqahASEoJu3bqhS5cuMJlMPr8Por6ioiKf2sPpdKK4uBgXLlxAY2NjwHNF2OBvP9ciVwsWLGjWeyHqYKF+qJEroh7W6gfNSwghUmi8ImJYmJeokSuivt27dwOg+S4RV1FRYbj6weWKsIGV+uGeKyOhiyXEw759+wAA27dvR1RUFGbOnIno6GjJ7e12O/bs2cM/z92gQYMwYcIEWCwWyX2Ul5dj/fr1uHz5suj6adOmISUlRfZ1nzp1SnY98d+qVasAKG+PtWvXeixnKVdEXXa7XZd+rmWuiL5Yqh9yuaKLafoyQv1QkitCSPCj8YpIWbx4sehyFua7SnJFtPPFF18I/s3KfFdprmherK3Fixcbqn645ur999+X3Zb459SpU4aoH8FwHq5Zt+E6fPgwFi5ciAceeAC9evVCbGwsQkJCEBsbi/T0dLzxxhu4ceOG7D6uXbuG559/HikpKQgLC0NMTAxGjBiBlStXwul0NuvNEHWMGjUKffv2BQBUVlZiyZIl/NVEd3a7HatXr+Y7UlJSEjIzM5Geno6EhAQAwKFDh7B69WrY7XbRfVy/fh1LlizhO9LQoUORkZGBtLQ0fpu1a9fiyJEjkq/58OHDogMC0Yav7ZGZmclEroi29O7nauaK6I/V+iGWK6IfVuuHr7kiBKBjpmBH4xXxhrX5rtJcEW2xOt/1JVdEW0apH3QeTl9GqB9KcmUEzfpkyapVq5CTk8P/OzQ0FGFhYbhx4wby8/ORn5+PJUuWYOvWraInKL/55hvce++9fANFRESgqqoKX375Jb788kv861//wtatW9GqVatmvi3ijzFjxgAApkyZgvfeew/Xrl3D8uXL8fLLL8NsFl5fy83NRVFREQBg+vTpuPPOOwXrS0tLkZOTg6KiIuzZswcZGRmC9Q6HA0uXLgUAxMTEYObMmYiIiODXT5w4EQUFBcjNzcWWLVsQHx/Pd1LOlStXsHXrVnXePJGVnZ3tU3uMGDECY8aMEeSGhVwRbejVz7XKFdGOw+Fgvn7I5Yrowwj1wz1XhMihY6bgZrTxSqwOEu288MILTM53leSKaMv1D7VYmu8qzRXR1iuvvGKI+iGWK6I91utHsJyHa9YnS9LS0vDWW2/hwIEDuHnzJurq6lBZWYmqqiqsXr0a7dq1Q1lZGSZPnoyKigrBcysqKjBp0iRcv34dvXr1wtdff42qqirU1NRg2bJlCAkJwY4dOzBv3jw13h/xg9VqxeOPPw6g6Qrj2bNnBesbGxtx6NAhAMDcuXNFTzy2a9cO06dPB9B0e6/GxkbB+h9++IH/WXPmzBHtSIMHD8agQYMAAJ999pnHem5AGDdunC9vjzSTL+2RkZHhMQCzkiuiDT36uVa5ItoxQv3wliuiPaPUD9dcESKHjpmCn5HGK7E6SLTD6nxXaa6IPlib7yrJFdGWUeqHt1wR9RmlfgTDebhmpXn69Ol44YUXMGTIEMG9ziIiIjB9+nT84x//AACUlJRg27Ztguf+5S9/wdWrVxEWFobPPvuMb+xWrVph7ty5WLhwIQDg3XffxenTp5vz8oiKwsLC+M6wefNmwTruC7MTEhLQrl07yX3ceeedSEpKAgB8//33gnXc/TqnTp0Kq1X6g07jx48HABQXF6O+vp5fXl9fjytXrgCA4T7WZWT+tgcruSLqCnQ/VyNXRBtGrh9hYWGS64h6jFY/uFwRIoeOmYKfkcYr9zpIAoOF+a6SXBH9sDLfpeModrBeP+g8XGCw0M9bynk4TS79DRkyhH988eJFwbo1a9YAAP7rv/6L/wW7evbZZxEREQG73Y6PPvpIi5dHfBQTEwMAqKmpESznbgmg5C+0e/ToIXgO59KlSwAg+wVDAAQdzfX+8a6Pjd4ZjUSN9mAhV0RdLPRzNXJF1Ef1g3hjtPpBmSFqoGMm4zPaeEXfwxV4rMx3veWK6IuF+S4dR7GF5fpBx1GBwUo/bwnn4TS5WOL6pU/du3fnH586dYq//9mECRNEnxsREYERI0bg/2/vvuOjqvL/j78nnZCEEhCUGkSRLoisqLRFxY7KVwULXVSwIJZdWRUQVNAVsSAqIooFFhQVFVjKKgsL6iqggA2kBZBOCiVt8vn9wW/uZshMMgmpM6/n43Efj8m95957ZuYzc8/JZ+45krR48eLSqB6K6OQP0cliY2MLPcaxY8dO+RgILsRV8KkI70dJxBXKDp9zFAfXDwQL+kzBj+8rlIayiCuUrYrwOacfVbFw/UBpIK4CU2LJkszMTG3btk2vvPKKbr/9dkknsk3XXHONU2bDhg3O41atWvk9lmfbTz/9VFLVwylISUmRJNWvX99rfWJioqTAxjX1jIfn2cejatWqkqRDhw4VuH9OTo7zOCEhwefjvGVQukri/agIcYWSVRE+5yURVyh5XD9QmMp2/SBmUFz0mYJLZfu+yvtdi/JRUdq7hcUVylZFaO/Sj6pYKvL1g35U+agon/NQ+D/cKd8vFRMTo8zMzHzrL7roIn3wwQeKjo521u3evdt5XK9ePb/H9GxLS0vTkSNH/E4Kk5mZ6XVuz8SIhw4dciaaCQsLU3h4uNxut3Jzc52ynvU5OTkyM2d9eHi4wsLC/K4/eQIbzy1OeQMyPTN/pi4zJ0uSlJGd6XN7IDKyM53jZ7mzCyntW05ujt86Ouex/41953a7NW/ePEnShRde6DUunuf2rK1bt+qXX35R48aNfR7v4MGD2rNnj6QTcxrkPcaVV16puXPnaubMmXrggQe84iWvb7/9VpJUt27dE3XMc4wzzjhDu3fv1hdffKEHH3ww4PepoPWRkZHKzc2V2+121rlcLkVERPhd7y/GTl6f97UP5P0oSFnHlSc2An0/evbs6fM45RVXaWlpAb9Ppfkd4W99eubRMvucF6S4cVVWn/PSiCvP9aMifEf4i73KcP3wpzJcPwqKq4K+O8ryO0LyHXvFeU8qUrvE855U5OvHyTxx5e+7oyy/I9LT0yXJK95Q8dBn8v2dFsj3T0X6vvIcw6MyfV+dfB1MS0urNH0mXyp6PypvnzqvytCPquh9Jsn3+17e7V0psLg6OTYqSns30LhKTU2tEN8R/mIv7+teka8ffs9nGRX++iH5jquK3mdyuVxKzzxa4a8f/qxat0pSxb5+FBRXvr47yvo7IuB+k52iRo0aWZ06daxq1aomySRZ9+7d7b///W++sk899ZRTJjs72+8x33jjDafc7t27/ZYbPXq0U46FhYWFhYWFhYUlVJfk5ORTbdajFNFnYmFhYWFhYWFhYSn/pbB+0ynfWbJt2zbn8b59+/Tuu+/qqaeeUseOHfXYY4/pySefPNVT+PXoo49q5MiRzt+5ubk6dOiQEhMT5XK5Su28wSwtLU0NGjRQcnIyt2nDC7GBghAf8IfYQEGIj1Nn///ukjPOOKO8q4IC0GcKLnx3oSDEB/whNlAQ4gP+EBslI9B+0yknS/I67bTT9OCDD6pz587q1KmTxo0bp44dO+rqq6+WJMXHxztljx075vcNzjtZTN59ThYdHZ3vtp7q1aufwjOAR0JCAh9A+ERsoCDEB/whNlAQ4uPUVKtWrbyrgCKgzxQ8+O5CQYgP+ENsoCDEB/whNk5dIP2mEpvgPa+OHTvq4osvliS98cYbzvq8mZtdu3b53d+zLSEhwe/YuwAAAABQWdFnAgAAACqWUkmWSP+bcHDz5s3OulatWjmPN2zY4Hdfz7YWLVqUUu0AAAAAoHzRZwIAAAAqjlJLlmzZskWS9y3hZ599tho2bChJWrRokc/9jh49qhUrVkiSLrvsstKqHvyIjo7W6NGj892qDxAbKAjxAX+IDRSE+ECoo89UOfHdhYIQH/CH2EBBiA/4Q2yULZeZWVF2cLvdCgsLK3AywGXLlunSSy+VmemRRx7RxIkTnW2PP/64xo8fr9jYWG3cuFGNGzf22vfZZ5/VX/7yF4WHh+unn37S2WefXbRnBAAAAADliD4TAAAAUPkU+c6S5ORktWvXTq+//rq2bNmivLmW5ORkTZgwQb169ZKZqWbNmnrggQe89n/ooYdUt25dHTt2TFdddZW+//57SVJWVpamTp2qxx9/XJI0dOhQGv0AAAAAKh36TAAAAEDlU+Q7S7Zt26akpCTn76ioKCUkJOj48eM6evSosz4pKUkfffSR2rVrl+8Y33//vXr27KmDBw9KOnHbeUZGhrKzsyWduJV8/vz53F4EAAAAoNKhzwQAAABUPkVOlmRlZWn+/Pn66quv9M0332j37t06cOCAwsPDVbt2bbVt21a9evXSLbfcoipVqvg9zt69ezVx4kR9/vnnSk5OVkxMjFq1aqX+/ftr0KBBCgsrtelUAAAAAKDU0GcCAAAAKp8iJ0sAAAAAAAAAAACCCT9FQok6fvy47rnnHqWkpJR3VVCOiIOSdezYMU2bNk233HKL2rVrp7p166pKlSoKDw9XZGSkqlatqvr166tDhw7q27evXnzxRW3fvt3v8Xbs2KGxY8fq/PPPV2Jiolwul7NERUUpPj5eSUlJ6tKli+69914tXLhQ/vLqZqaPPvpI/fv315EjR3T8+HFNmjRJHTp0UFxcnKpVq6brrrtOmzZtKq2XByJGUDTECwCUL9rKkIiDkkb7BoEgTlAUxEto4s6SSubw4cN6//33NX/+fP34449yuVyqVauWOnXqpFtvvVVdu3aVJGVmZuqjjz7S4sWL9c0332jfvn1KSUlRWFiYIiMjlZCQoLp166p58+Zq0aKFunfvrosuukgul8vneffv36+1a9dqx44dOnz4sDIyMhQTE6PExERFRUUpJSVF69ev12effaaJEyfq9ttvL8uXJeQQB6HBzPT888/ro48+UufOndWoUSPNnTtXy5cvlyS1b99eixYtUlxcnA4cOKB169Zp1qxZmj17tlwul2677Ta9/PLLSkhIkCS53W6NGTNGy5Yt06WXXqo6depo+vTpWrNmjSTpyiuv1Ny5c+VyubRz504tWbJEY8eO1b59+9StWzctXLhQMTExTv1+/fVX3XrrrWrYsKGmTp2q9PR09erVS61bt1anTp20ceNGvfXWW3K73TrttNP0/fffq379+mX/QgYxYgRFQbwACBW0lSERB6GC9g0CQZygKIiXEGeoFNxut02YMMFq1Khht912my1dutRSU1PNzCw5OdkuuOACk2RTp061ZcuWWYcOHWzgwIE2btw469Wrl0kySVajRg3buHGjZWVl2cGDB+2///2vvfTSS9asWTPr1KmT7du3z+ucM2bMsPPOO8/Zv6Clfv36tmjRovJ6iUICcRA63G633XbbbTZjxgxzu93O+tmzZzuv9dSpU33u++mnn1p4eLhJsm7dupmZWW5urt144402c+ZMr7ITJkxwjvfZZ5/lO9bKlSud7X//+9+d9UuWLLH4+Hjr16+fmZnt37/fGjZsaG+99ZbX/jNmzHD2HzBgQPFeDPhEjKAoiBcAoYC2MsyIg1BC+waBIE5QFMQLSJZUAm632/r27WtVq1a1FStW5Nu+e/duq1GjhkmyunXr2siRI+3IkSPO9jVr1jgfkDvuuMPnOd5++22TZMOHDzczs71791rXrl3t8ssvt/fff99+/vlnW7hwoVcDLywszOrXr2/XXnutvffee17nRMkjDkJPSkpKvnV//etfndd+27Ztfve99957nXJffvmlmZnP96ZPnz4myaKjo+3o0aM+j+WJq9tuu83MzFavXm2xsbHWsmVLy8zMNDOzu+66y9q2betz/7Zt25okq1KlimVlZRX0lFFExAiKgngBEMxoK8OMOAhFtG8QCOIERUG8hDaSJZXAtGnTTJKNHTvW5/ZFixY5H8Srr7463/bp06c722fPnp1v+3/+8x8LCwszSXbllVfa/v37rVu3bvavf/3Lq9zmzZud4/Tv358PWhkjDmBm1rJlS5Nk55xzToHlvvnmG+d9GjFihN9ydevWNUnWo0cPv2Vq165tkqxfv36WlpZmjRs3Nkm2fPlyp0yNGjXspptuMjOz7Oxsr/3vuOMOpy4//fRTIE8Tp4AYQVEQLwCCBW1lmBEHOIH2DQJBnKAoiJfQwQTvlcBbb70l6cSYeL5cdtllmjRpkp544gnNnj073/Z//vOfzuNu3brl23706FHl5uZKknr06KGHHnpIr732mrp37+5VbsWKFc7j6667TpGRkUV+Lig+4gCbN2/Wxo0bJUlXXHFFgWWbN2/uPE5OTvZZZv369dqzZ4+kE/Hjy4EDB3TgwAFJUosWLTRu3Dht27ZNnTt3VpcuXSRJOTk5SklJ0aJFizRkyBDVrFlTR48edY5Rq1Yt53FWVlZhTxOngBhBURAvAIIJbWVIxAFo3yAwxAmKgngJLRHlXQEUbu/evZKkzz77TFdffXW+7S6XSw888IDPfd1ut5YsWSLpxIerTp06+cpceumlmjNnjjIzM3XrrbcqJyfHZ2Nu8eLFkqSoqChdcsklxX4+KB7iAAsXLnQeF3aBjoqKch6np6f7LLNgwQLncc+ePX2Wef/992Vmio6OVt++fdW6dWtJ0uDBg50yERERat68uX766SdNnz5dcXFxXrGTmprqPK5Xr16B9capIUZQFMQLgGBCWxkScQDaNwgMcYKiIF5CTHne1oLAXHfddc5tU/369bPk5OSA9807IZBnTNXicLvdlpiYaJLskksuKfZxUHzEAa688kqTZLGxsZaRkVFg2R07djjveZ8+fXyW6dq1qzNec25ubr7tmzZtcsbIfOqpp+zNN980SeZyuezgwYNeZf/9739bkyZNrE6dOvbxxx97bfPEbmJiYtGeMIqMGEFREC9m9erVs169ehW6DkDFR1sZZsQBaN8gMMQJioJ4Ca1+E8mSSmDNmjVWpUoV58MWGRlpN998c75xUX3529/+5uw3d+7cYtfhP//5j3OcSZMmFfs4KD7iILRlZGRYbGysSbKrrrqq0PKrVq1y3qtx48bl256ammqRkZFOR/Jkq1evtgYNGpgku//++83M7KabbjJJduaZZxap7vXq1TNJNmjQIJ/bDx06ZE8++aS1a9fOEhISrEqVKtamTRt75plnCm2IFGbnzp02YsQIa9asmcXExFh8fLw1a9bM+vXrZ6tXrz6lY1c0wRgjmzZtcuroWWrWrGndunWzf//730U6R0HHzLuEyliuwRgveeXk5DjjCo8ZM8ZnmQMHDpgkGz16dIHrAFQOtJVhRhyEumBu39BnKjnBGCf0m0pPMMZLXvSb8iNZUkksX77ckpKS8n05tW/f3r799lu/+7Vv377ALzd/E9+dbNSoUc4+v/76a77t33//vT3wwAPWpk0bi4+Pt1q1alnnzp3zZTXNzLZu3eq3Pv379w/0JQlJFT0O0tPTbfTo0XbVVVdZnTp1Cn1Pc3JybMKECXbmmWdaVFSUNWnSxMaNG5dvUqqilg1Gixcvdl77V155pdDyY8eOdcr7auB++OGHzvb333/fzMyysrJs6dKl1rdvXwsPD7d27drZ559/7uzTqFEjk2RXXHFFwPX++eefnfMsWbIk3/alS5danTp1LDY21gYNGmQvv/yy/f3vf7cePXqYJLvooovs+PHjAZ8vr6+//tqqV69uNWrUsPvvv9+mTp1qzz33nPXv39/i4+Pt7bffLtZxK6pgjJE5c+aYJLvnnnvs3XfftZkzZ9pf//pXi42NtapVq9rvv/8e8HlOPuZ9991n7777rtfy3nvvmdvtLvIxK6NgjJe8pkyZYjVq1LDq1avbDTfc4LPM0qVLTZLNmzevwHUAKo+K3lamz1Q2Knoc0GcqPcHavqHPVLKCMU7oN5WeYIyXvOg35UeypBLJysqyd999N18jLjY21r755pt85ffs2WMul8u5eJ6Kc8891yT/Wcybb77ZatasaUOGDLHXXnvNXnjhBevYsaNJsscff9yrrKfhf/311+f7wl21atUp1TMUVOQ48Ly3p59+ul111VWFNvzvvvtup8y0adNs8ODBJvnOehelbDAaOXKk814H0tBp27atSbJmzZr53O55/Vwul23bts369+9vPXv2tH79+tkLL7xgGzduzLdPTEyMSf5vJfXlkUceMUl24YUX5tv25ZdfWkxMjLVp08a2b9+eb/u9995rkuyJJ54I+Hwe2dnZ1qhRI6tfv77t3r073/b09HRLSUkp8nErsmCMkUcffdQk2fr1673WT5w40STZlClTAj7Pycf85ZdfirxvMAnGePFISUmxWrVq2fPPP29du3a1pk2b+iz3/PPPmyTbsmVLgesAVC4Vua1Mn6nsVOQ4oM9UeoKxfUOfqeQFY5zQbyo9wRgvHvSbfCNZUkl9+umnVrduXecD27Vr13xl3n77bWf7c889V+xz7d692znOvffe67PMypUr8/2SIScnxy644AKLiIjwGlPP0zgMxlu1ylpFi4OMjAzbuXOnmZkdP368wIb/jz/+aC6Xy4YNG+a13nMh+u9//1usssGqRYsWJsnOOuusQst+9NFH+X6pcLIzzjjDJNl5550X0PkzMzOdYwZ6gf7jjz8sPj7eXC5Xvlt/U1JSrF69epaYmGi7du3yuX9qaqpFR0db48aNnXU33XSTRUREWFZWVr7yM2fONEn26aef2ooVK0ySPfDAAwHVNRgEW4yYmV1++eUWGxtrOTk5Xuvfe+89k2RPP/10wDGR95jVqlXzOTZsKAnGePF48MEHLSkpyTIzM2348OHmcrnsyJEj+crdfvvtlpCQ4BULvtYBqLwqWluZPlP5qGhxQJ+p9ARb+4Y+U+kItjgxo99UmoIxXjzoN/lGsqQS+/rrr50PjK/Jevr06eNs/+2334p9Hs9EQpJs0aJFRdr32WefNcn71rO8Df9jx47ZsWPHil03VNw4KKzh77k9/eQ6eSbDevDBB4tVNhjlnSDsvvvuK7DsH3/8YQ0bNjRJdvnll/u8cK1bt8453qhRowKuR1xcnEmB/9rOM67myb+UNDMbP368SbKXXnqpwGM0b97cJDn/WBg3bpxJsg0bNniVy8zMtMaNG1uXLl3MzGzRokXOa+CrMRhsgjFGzMzq1Knj85cw/fr1M+nE7cSBxsTJx9y/f7/XkpqaGuCzrPyCNV7MToytHBUVZbNnzzYzs6lTp+Zrh3i0adPGOnfuXOg6AJVbRW0r50WfqfRV1Digz1RygrF9Q5+p5AVjnJjRbyotwRovZvSbCkKypILJycnxO0bcyY4cOeJ8yE7+UnS73VazZk2TZC1atDilOt1www0myeLj44s8cdiIESNMkm3evNlZ52n4ez7s0olblF966aWgzEgWRzDEQWEN/8suu8xnR8XsRKY97y++ilI2GL3xxhvOe7xw4UK/5bZu3erc8nnOOefY3r17fZZ7+umnneMtX7484HpcccUVJsmio6O9fvnoy+jRo51fPvgayzQpKcni4+MtLS2twON4hk7w/Lrhk08+MUk2Z84cr3KTJk0ySfb111+bmdnhw4edXxCedtppNmjQIPvggw8KrXdlFYwx4vll5pAhQ2z//v22b98+W7t2rXNdueSSS8ws8JjIe0xfy5133hnw86zsgjFePK677jr705/+5Pzt+cXka6+95lUuMzPTIiMj7Z577ilwHYCKKRjaynnRZyqeYIgD+kwlJxjbN/SZSl4wxgn9ptITjPHiQb/JP5IlFVDLli1t27ZthZZbuHChSbKwsDBbvHix17ZVq1Y5H8Dx48cXuy6ZmZmWkJBgkuz2228v0r47d+60atWqeX34zMy2b99uPXr0sJdfftnmz59vr7/+unXo0MEk2f3331/sugabyh4HhTX8W7VqZW3atPG57fzzz/caK7EoZYPR1Vdf7VwYff2q8NixY/b8889b9erVnQ7gH3/84fd4ns/bWWedVaRJ2b788ktnLOehQ4f6LJOZmWnDhg1zfnnhqzO/bds2k2TXXnttgefLzc216tWrW/Xq1Z11v//+u0neQ1KkpqZaYmKi/d///V++89x111122mmnOZ+DqKgoGz58eND9cirYYsTM7IsvvvDZOI+Li7P777/f6QwWJSY8xxw7dqwtWbLEawnk+zZYBGO8eI4nyVasWOGsO3z4sEnKNyTJ2rVrTZJNmzatwHUAKq7K3lb2oM90aip7HNBnKjnB1r6hz1Q6gi1OzOg3laZgjBfP8eg3+UeypAKaOHGidenSxdLT0/2WSU5OtqZNm1pERIS98cYb+bZ7xiWNiYmxPXv2FLsuH3/8sfNFmzfLXJijR4/a+eefbzExMfbDDz8UWj4nJ8e6du1qLpfLfvrpp2LXN5hU9jgorOHfpEkTO//8831u69y5s9WrV69YZYPNxo0bLTIy0iRZ7dq17YcffrDffvvNVq9ebbNmzbIhQ4Y4F+bGjRvbyy+/XOBFd+nSpc7FvqhDRJiduDXTU5++ffva2rVrLSMjw7Zt22ZvvvmmnXXWWXbWWWfZggUL/B7j3//+t0myESNGFHguz3AJ11xzjbMuNzfX4uLi7MYbb3TWjRo1yiIjI23Tpk0+j5Obm2vr16+3Z555xmrVqmWS7IUXXijaE6/AgjFGzP437MA777xjS5YssX/961+2bt06y8zM9CpXlJjwHDOUJykM1nhxu93Wrl0769y5s23atMlrqV27dr5b1j1j0+cdv93XOgAVV2VvK5vRZyoJlT0O6DOVjGBs39BnKnnBGCdm9JtKS7DGC/2mwpEsqYCys7Ptuuuus0aNGtnkyZNt/fr1lpKSYrt27bKVK1fa/fffb3FxcdasWTOfE/Xs3LnT+cBOnDix2PU4duyYtWvXziTZwIEDA94vMzPTevbsaeHh4fbRRx8FvN+CBQtMkr344ovFqW7QqexxwK+kTt2UKVMsPj7e569Eqlatag0bNrSLLrrIHn74YVu0aFGhv0x4/fXXrXnz5ta3b1/77rvvil2vDRs22ODBgy0pKcmioqKsevXq1qJFC+vXr5/Nnz+/0F8gLV++vMBfRHh4xlf95JNPvNZfcMEF1rJlSzM7cXtwbGysDR8+PKC6ezqxvXv3Dqh8RResMWJm1rt3b4uOjrbs7OxCywYaE71797aYmJh8Ex+GimCOl7xjxPtaTp58cMSIERYeHu410bKvdQAqrsreVqbPVDIqexzQZzp1wdq+oc9UsoI1TszoN5WGYI4X+k2FI1lSQeXm5to//vEPu/baa61evXoWFRVl0dHR1qhRI7vxxhttzpw5Pr8Iv/jiC6tXr561bt3apk+fXuzz//7779a0aVNr2rSpPf300wF/QWZlZVmvXr3M5XLZ22+/XaRzbty40aSCJyAKNZU1DswYfxf+7dmzxyTlG24ir6VLl5rL5fI5Ydgdd9xhkZGRlp2dbUOHDrX4+Hjbt29fQOf2/INh0KBBxa4/ykaTJk3s3HPPDahsoDHRpEkTa9++fUlXFeUsPT3d6tatazfccIPNnTs339K7d2+TZFu2bHH26d69e75x6X2tA1CxVda2Mn2mklVZ48CMPhP8o8+EQNFvQqDoNwWGZAlKTE5Ojv3f//2fSbKpU6cWef9PP/3UJNkrr7xSCrVDWSus4f/oo4+aJPvtt9+81u/YscMk2ciRI4tVFpXDpZdeapLs448/zrdt+fLllpiYaHXr1rUdO3bk2/7SSy85+0ZERNi4ceO8tq9YscLnUAwZGRnWvXt3k5RvrGpULCkpKeZyuey2224LqHxhMZH3mP6+k1B5jRo1yiIiIrwa9Xl5JmbM+4vLmjVrWt++fb3K+VoHACWNPhPyos+EgtBnQmHoN6Eo6DcFJkxACcjNzVX//v314Ycf6oUXXtBdd93lt+y+ffvyrcvIyNC4ceMUHh6unj17lmZVUUHcfPPNcrlcmjx5std6z999+vQpVllUDq+99prq1q2r3r17a8CAAXr11Vc1adIkXXvtterevbtOP/10rVixQg0aNMi3b+vWrSVJd955p2rXrq2RI0d6bX/sscfUoEEDDRo0SFOmTNG0adM0atQonX322fryyy/12GOP6dJLLy2T54niWbdunczMea8LU1hMFOeYqBx27NihSZMm6bbbblNSUpLPMmeddZYk6YcffpAkJScn69ChQzr33HOdMr7WAUBJo8+EoqLPFNroM6Ew9JsQKPpNgYso7wogODz88MN6//331alTJ9WqVUvvvfee1/YLL7xQTZo0kXTiS/ngwYPq3r276tevrz179mjmzJnavHmzRo8eraZNm5bHU0AJeeWVV5SSkqKcnBxJ0o8//qjx48dLkrp06aIuXbpIktq2bauhQ4fq1Vdf1dGjR9W5c2etXr1a06dPV//+/XX++ec7xyxKWVQOTZo00dq1a/XMM8/o888/16xZs5SVlSVJeu6553TvvfcqOjra576eRtu+ffv0xhtvKDY21mv7yJEjNW/ePK1evVrz5s3TsWPHdNppp+miiy7Su+++68QgKq61a9dKklq1ahVQ+cJiIu8xafQHl7/85S/Kzs7WqFGj/JbxNPp//PFHSf9r/Ldt29Yp42sdAJQ0+kzwoM+EQNBnQmHoNyFQ9JsC5zIzK+9KoPLr1q2bli9f7nf7jBkzNGDAAEnS9OnTNXPmTP3yyy86dOiQqlatqvbt22v48OHq3bt3GdUYpaVx48bavn27z22jR4/WmDFjnL9zcnL03HPP6c0339TOnTt1xhlnaODAgXr00UcVGRnptW9RyqJymjdvnnr37q0hQ4Zo2rRp5V0dAACAEkWfCR70mVBc9JkAoHSRLAEAVBjDhg3T1KlTNWvWLIYKAAAAAICT0GcCgNJDsgQAAAAAAAAAAIQ0JngHAAAAAAAAAAAhjWQJAAAAAAAAAAAIaSRLAAAAAAAAAABASCNZAgAAAAAAAAAAQhrJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAAAAAAAAAhjWQJAAAAAAAAAAAIaSRLAAAAAAAAAABASCNZAgAAAAAAAAAAQhrJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAAAAAAAAAhjWQJAAAAAAAAAAAIaSRLAAAAAAAAAABASCNZAgAAAAAAAAAAQhrJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAAAAAAAAAhjWQJAAAAAAAAAAAIaSRLAAAAAAAAAABASCNZAgAAAAAAAAAAQhrJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAAAAAAAAAhjWQJAAAAAAAAAAAIaSRLAAAAAAAAAABASCNZAgAAAAAAAAAAQhrJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAAAAAAAAAhjWQJAAAAAAAAAAAIaRHlXQEAAIBQZGbKzs5Wbm5ueVcFAFCGwsLCFBkZKZfLVd5VAQAAQB4kSwAAAMqQ2+3WgQMHlJ6eruzs7PKuDgCgHERGRio+Pl61atVSeHh4eVcHAAAAklxmZuVdCQAAgFDgdruVnJyszMxMVatWTXFxcQoPD+fXxQAQIsxMbrdbR44cUWpqqqKjo9WgQQMSJgAAABUAyRIAAIAysnfvXqWkpKhhw4aqUqVKeVcHAFCOjh8/rh07dqh69eqqU6dOeVcHAAAg5DHBOwAAQBkwM6Wnp6tatWokSgAAqlKlihISEpSeni5+wwgAAFD+SJYAAACUgezsbGVnZysuLq68qwIAqCDi4+Od6wMAAADKF8kSAACAMpCbmytJjEsPAHB4rgmeawQAAADKD8kSAACAMsRk7gAAD64JAAAAFQfJEgAAAAAAAAAAENJIlgAAAAAAAAAAgJBGsgQAAAAAAAAAAIQ0kiUAAAAAAAAAACCkkSwBAAAA4MXlcsnlcumrr74q76oAZY74BwAACE0R5V0BAAAAeNs5akWB2wfO/askacaNE4p1/MycLDV97hK9eM1juqHVZcU6xrwNi3X/Z+O1+eGlio6I8lmm/tOdi3XswowZM0Zjx471WudyuRQXF6eEhAQ1bNhQ7dq1U/fu3XXttdcqKsp3/YCiGDt2rLKzs/Xzzz/r4MGDkqTExEQ1b95ckZGRAR8nNTVVP//8s44eParIyEg1btxYDRo0kMvlCmh/M1NycrK2bdum7OxsVa1aVc2bN1e1atUC2n/06NEB17U4zEwffvihPvjgA61Zs0b79u1TeHi46tSpo9NPP10dO3ZU586d1aNHDyUkJDj7TZ48WSkpKbruuut07rnnlkrdyuIcAAAAqLxIlgAAAKDSqlOnjvP4+PHj2r17t3bt2qXVq1fr1VdfVWJiosaPH6+77rqrHGtZ+TRr1kySFBsbW841qTiWLVumFSt8JzI7dOigK664QuHh4X73T0lJ0Zw5c7R7926f2/v27eu87v78+uuvmjVrVr71ixYtUkJCggYNGqTq1av73d/tdhd4/FPlSUQsX77cWRcREaHY2Fjt2LFDW7Zs0X/+8x+98MILmjFjhgYMGOCUmzx5srZv367GjRuXarIkkHMQ/wAAAKGJYbgAAABQae3Zs8dZUlNTlZ2drR9//FHPP/+8kpKSdPDgQd1999269dZbZWblXd1K45dfftEvv/yijh07lndVKgxPoiQpKUmXXnqpLrroIp1++umSpO+++07vvPOO32TEwYMHNXnyZCdR0qlTJ/Xo0cPr9Z01a5bWrl3r9/xr1qzxSpRceuml6tq1q1q2bClJSktL0+TJk527Xk7mdrv1zjvvFOEZF12/fv20fPlyhYeH68EHH9Rvv/2mzMxMHTx4UMePH9cPP/ygiRMnqm3btqVaj1NF/AMAAIQm7iwBAABA0AgPD1fr1q3VunVr3XXXXRo8eLBmz56tDz74QK1atdKjjz5a3lVEJdavXz81adLEa93+/fs1ZcoU7dixQ1999ZV69OjhtT03N1cvv/yyJKlmzZoaNGiQ4uLinO1XXnmlvvnmGy1cuFCffvqp6tat6yRhPP744w/Nnz9fktS5c2d1795dYWH/+93b9ddfr2nTpmnv3r169dVX9be//c1ruyQtXLhQO3bsOPUXwY9Nmzbps88+kySNHz9ef/3rX722R0REqE2bNmrTpo0eeeQRHT9+vNTqAgAAABQHd5YAAAAgKMXGxuqdd95Ru3btJEkTJkzQoUOHJEl9+vSRy+XSlVdeWeAxNm/erLCwsHyTPQ8YMEAul8sZRujDDz9Ut27dVLNmTcXGxurcc8/Viy++qNzcXJ/HPXz4sKZPn66bbrpJrVu3Vs2aNRUTE6NGjRrplltu0ddff+23TmPGjJHL5VK3bt0kSfPnz1ePHj2UmJiohIQEXXjhhfrkk0+89nn33Xd10UUXqUaNGoqLi1OXLl20bNkyv+cIZILrxYsXq0+fPmrUqJGqVKmimjVrqk2bNrr33nu1evVqv/tVVsOHD8+XKJGk2rVrq1+/fpJO3H2SnZ3ttX3z5s2STiQLhg0b5pUo8fjTn/6kDh06SJIWLFiQb7snUXLZZZepR48e+RIhERERTiy63W79/vvvXtuzs7P13XffBfI0i23dunXO4169ehVavkqVKpL+F8/bt2+XJA0cONCJP8+S14YNGzRmzBj9+c9/1plnnqkqVaooISFB7dq102OPPaYDBw7kO1dRz0H8AwAAhCaSJQAAAAhaUVFRGjVqlKQTwxR5kgieOUz++c9/Fvhr+zfffFNmprPPPttJTpzsnnvu0Y033qgVK1bIzJzhhkaMGKGBAwf63OfFF1/UkCFDNHfuXP3888/O+h07dmjWrFm68MIL9dJLLxX6/EaPHq1evXrpq6++ktvtVnp6ulavXq3rr79er7/+usxMAwYMUL9+/fTtt9/K7Xbr6NGjWrFihXr27Kkvvvii0HOc7NixY7rpppvUs2dP/eMf/9COHTsUGRmp3NxcrV+/Xq+88oruvvvuIh+3oqtdu7bfbU2aNFFSUpKkE0M45eWZv+OGG25QRIT/G/svv/xySVJycrIyMjKc9RkZGfrjjz8kqcBhoapUqeIkbU5Olnli7OQ7VkrLzp07Ay4bFxenOnXqOAmghIQE1alTx2vJ6+qrr9bYsWP15Zdfavfu3YqNjdWRI0e0bt06PfXUUzr33HP166+/ntI5ChKq8Q8AABAKSJYAAAAgqF1++eXOxNuef1x369ZNzZs3V25urqZPn+5zv+zsbL399tuSpKFDh/osM3/+fE2bNk2TJk3S4cOHdfjwYR04cEBDhgyRJM2cOVP/+te/8u13xhlnaPTo0fruu+907NgxHTp0SMePH9eWLVt0//33S5JGjhxZ4BwWnn8OP/XUUzp06JBSUlK0c+dO9ezZU5L08MMPa8yYMZozZ45ee+01paamKi0tTb/99ps6dOggt9utYcOG+b37xZ+BAwdq7ty5CgsL01/+8hclJycrLS1NKSkp2r9/v95//3116tSpSMcMBk2bNpWkfHOG7Nq1S5IKnHhdklciJS0tzefjgpIt0olhviTp6NGjXus9dfJ1Z0xJOf/88507NDzzlQTioYce0p49e9SgQQNJJxKJeeci2rNnj1f5rl276u2339b27dt1/PhxHTx4UBkZGVq6dKk6duyoXbt26ZZbbjmlcxSE+AcAAAheJEsAAAAQ1OLi4px/EucdnujOO++UJL311ls+J+aeP3++9u7dq+joaPXv39/nsQ8fPqzXX39dDzzwgBISEiRJiYmJmjZtms477zxJ8pqU22Po0KEaM2aMzjvvPEVFRUk6MfRPUlKSJk+erGHDhsntdmvKlCl+n1dqaqrGjh2rUaNGqVq1apKkevXqac6cOapatarS09P15JNPatq0abrzzjsVGxsrSTrrrLM0e/ZsSSfuZFm1alUBr563ZcuWac6cOZKkV155RRMmTFD9+vWd7bVq1dItt9yiqVOnBnzMYHHs2LECt3te/9J0cpKkLOvQuHFjJ0m4fv16nXPOOWrfvr2GDx+ut956Sxs2bJCZnfJ53nnnHfXv318NGzZ01kVFRalHjx5atmyZ6tSpozVr1mjlypWnfK6TEf8AAADBjWQJAAAAgp7nF/eeOUskqX///oqNjdXOnTt9zhMxbdo0SSeGT6pVq5bP4zZo0MBvIuXaa6+VJP34449Fru9VV10lSQX+wzcmJkYjRozItz4hIcH5ZXvDhg3z/cpeks4880znToii1O+tt96SJLVq1Yqhhk7iScQlJiZ6ra9ataok79jzJScnx3nsSbyd/DhvGV9SUlIkyesf+Hnr5Jk/pbS8+uqrevzxx1W1alWZmdauXatXX31VgwcPVuvWrVW3bl2NHDlSe/fuLZXzx8XFqWvXrpIK/uwUF/EPAAAQ3EiWAAAAICRVr15dN998s6T/JUY8tm/friVLlkjyPwSX5D300MnOOOMMSf7/Sb5lyxY99NBDOu+881S9enWFh4c7E0t7Jp4vaO6HFi1aOP+IP5lnDoYOHTr4rZ+nzOHDh/2e42Seu1CuvvrqgPcJFlu2bPG7bf/+/c5QTuecc47XNs9k5zNnzvSai+Rk3377raQTcRMTE+Osj4mJcZIfixYt8rt/Tk6OPv74Y0lyEgYezZs3lyRt3brV7/4lISIiQk8++aR27dqld999V0OGDFHbtm2du6f27dunF154Qa1atXKeb3F8/vnnuvnmm9WkSRNVrVrVa6J2z50fRZk3JVChHP8AAAChgGQJAAAAgp4nYXHyr/49E70vWLDAmVtCOjGxe25urpo1a+Z3YndJio+P97vNM79EdnZ2vm0ff/yxWrRooeeff15r1qxRamqq4uLidNppp6lOnTqqUaOGpIKHVQrk3MWtnz+ehECjRo0C3idYzJw5U/v378+3fsuWLc5waR06dFBkZKTX9qZNmzpz5syYMSPf3SG5ublaunSpFi9eLEm65ppr8p3Dc6fRd999p2+++Sbf9iNHjmjKlCnOsc8880yv7ZGRkercuXNAz7MkVKtWTbfddpumTZumdevWKTU1VUuWLHGe24EDB9S7d+8Ck0e+5Obm6pZbbtE111yjOXPmaOvWrcrKylKNGjWcido9iabChiQrjlCOfwAAgFBQ8AyBAAAAQCV35MgR566Ak/+J3LFjR7Vv315r1qzR9OnT9cQTT8jtdmvGjBmSpDvuuKPE63Pw4EENGDBAmZmZ+vOf/6wnnnhCHTt2VJUqVZwyy5Yt0yWXXFLi5z5V/u5SCRVTpkxRrVq11LZtW4WHh2vTpk3O3RqNGjXSFVdckW+fsLAwDRs2TC+//LL27t2r8ePHq2XLlqpXr57MzLmDSTpxF8rpp5+e7xinn366evXqpU8//VQLFy7UwoULdfHFFys2Nlbp6elavXq1U/a+++5TWFj+38R169ZN27dvL4mXochiYmJ0ySWX6JJLLtGAAQP0zjvvaOfOnVq0aJGuu+66gI8zffp0zZo1S+Hh4frb3/6m22+/XU2aNPF6vrfffrvee++9Epkf5WShHv8AAADBjjtLAAAAENQWLVrkTODu6y4Rz90lb731lnJzc527TAqa2P1ULFiwQGlpaapRo4Y+++wzde3a1StRIv3vF+wVTd26dSWp3P7pXp46dOgg6cRdEcuWLdPixYudREnnzp3Vr18/5w6SkyUmJmrEiBHO/CMbN27U4sWLvRIlffv2Vbt27fyev127durbt6/z98qVK7V48WInUVKvXj2NGDHCmZ/nZOHh4aUSz0WVd1i7X3/9tUj7zp49W5I0ZMgQjR07Vk2bNs2XGCrNz04oxz8AAEAo4M4SAAAABK2srCw9/fTTkk4MDeTrV+y33HKLHnroIW3fvl3//Oc/A5rY/VQkJydLkpo1a6bY2FifZZYuXVri5y0JF154obZu3arPPvtMzzzzTHlXp0xdffXV6tmzp3755RcdPHhQ0okkyDnnnJNv6C1fqlevrpEjRyotLU0//fSTjh07poiICCUlJal+/foB3bXQrFkzjR49WsnJydq2bZtycnIUGxurFi1aeE0E74+/ZE5ZiouLcx5HR0c7jz1Jj4LuCPF8dvwllY4cOeJzmLKinKMgoRz/AAAAoYBkCQAAAILS8ePHNXjwYK1du1aS9Oijj6p69er5ylWtWlW33367pkyZovHjxzv/bC1oYvdTUa1aNUnSb7/9poyMDK/JvCVp3bp1+uCDD0rl3Kdq8ODBev/997Vx40ZNnTpVd999d3lXqUxFRkaqdevWp3SMhIQEXXDBBcXe3+VyqWHDhmrYsOEp1aOkbd26VdnZ2Tr77LMLLPfOO+84j9u3b+889iR7UlJS/O7r+ez88MMPPrePGzdO6enpfvcP5BwFCfX4BwAACHYMwwUAAICgkZubqw0bNmjSpElq2bKlZs2aJenEPAaPPPKI3/08Q3GtWrVKbre70IndT8Vll12msLAwHTp0SLfeeqszsXxWVpbmzJmjyy67rMCJ2ctT9+7d1adPH0nSPffco0cffVQ7d+50th84cEBvvvmmBg8eXF5VRDnZuHGjmjdvrquuukozZ87Utm3bnG3Z2dlau3atBg4cqEmTJkk6MV/QxRdf7JRp1aqVJOnDDz/U4cOHfZ7j8ssvlyRNmzZNb7zxhrKysiSdGHrrgQce0LPPPqvExES/dQzkHAUh/gEAAIIbd5YAAACg0vLMISBJmZmZSktLU25urrOuVq1aGj9+vO68884Cj9OqVStdfPHFWrlypaTSmdjd46yzztLDDz+siRMnat68eZo3b56qVaumY8eOKTs7W0lJSRo/frxuvfXWUqvDqZg+fbqysrI0b948TZgwQRMmTFBCQoJcLpdSU1MlSW3bti3nWqKsRUZGOnP+LFiwQJIUFRWluLg4HT582Gvoq/bt2+vjjz/2mm9k6NCh+uCDD7Rq1SrVrl1bp512mqKioiTJSbw8+OCD+vDDD/XLL7/ozjvv1N13362EhASlpqbKzHTnnXcqIyPD6+6VvAI5R2GIfwAAgOBFsgQAAKCCqf905wK3L3n6P6d8Dnu2eGP2e9ynzrpP4065Hqdq7969kk4MTVS1alXVrVtXDRs2VLt27dSjRw9dc801zj9DC3PjjTdq5cqVpTaxe14TJkxQy5Yt9corr2j9+vXKzs5W06ZNdf311+uRRx5xhg6riGJjY/XRRx/piy++0PTp0/XNN9/owIEDio+PV5s2bdStW7cKm+g5FaNHjy7vKlRoPXv21KZNm7RgwQKtXLlSGzZs0M6dO5WSkqLY2FidccYZateunW644QbdeOON+SZm79Kli7744gtNmjRJa9eu1d69e70Sn9KJeV9WrVqlJ598Up988ol27dqliIgIdevWTUOHDlWfPn00YMAAv3UM5ByFCdX4BwAACAUuK+7sdgAAAAhYRkaGtm7dqqSkpHxzVKBiuOaaa/T555+rb9++FXbOEADBhWsDAABAxcGcJQAAAAh5W7ZscYYOYtJmAAAAAAg9JEsAAAAQ0tLS0nT33XcrNzdXf/rTn9S5c8HDoAEAAAAAgg9zlgAAACAkPfTQQ5o7d6727NmjrKwsRUREaPLkyeVdLQAAAABAOeDOEgAAAISkAwcOaMeOHYqKilKnTp20aNEiXXDBBeVdLQAAAABAOWCCdwAAgDLAJL4AgJNxbQAAAKg4uLMEAAAAAAAAAACENJIlAAAAAAAAAAAgpJEsAQAAAAAAAAAAIY1kCQAAQBliujgAgAfXBAAAgIqDZAkAAEAZCAs70exyu93lXBMAQEXhuSZ4rhEAAAAoP7TIAAAAykBkZKQiIyN15MiR8q4KAKCCSE9Pd64PAAAAKF8kSwAAAMqAy+VSfHy8UlNTdfz48fKuDgCgnB0/flxpaWmKj4+Xy+Uq7+oAAACEPJcxSCoAAECZcLvdSk5OVmZmphISEhQfH6/w8HD+SQYAIcLM5Ha7lZ6errS0NEVHR6tBgwYKDw8v76oBAACEPJIlAAAAZcjtduvAgQNKT09XdnZ2eVcHAFAOIiMjFR8fr1q1apEoAQAAqCBIlgAAAJQDM1N2drZyc3PLuyoAgDIUFhamyMhI7ioEAACoYEiWAAAAAAAAAACAkMYE7wAAAAAAAAAAIKSRLAEAAAAAAAAAACGNZAkAAAAAAAAAAAhpJEsAAAAAAAAAAEBII1kCAAAAAAAAAABCGskSAAAAAAAAAAAQ0kiWAAAAAAAAAACAkPb/AOTcn+VVPPn2AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "3826d716",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-06T14:42:41.795736Z",
     "iopub.status.busy": "2024-06-06T14:42:41.795203Z",
     "iopub.status.idle": "2024-06-06T14:42:42.807799Z",
     "shell.execute_reply": "2024-06-06T14:42:42.806163Z"
    },
    "papermill": {
     "duration": 1.027307,
     "end_time": "2024-06-06T14:42:42.811439",
     "exception": false,
     "start_time": "2024-06-06T14:42:41.784132",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('augment_100.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 7.837376,
   "end_time": "2024-06-06T14:42:43.548120",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-06T14:42:35.710744",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/length-scale.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "19190ec4",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:21.097266Z",
     "iopub.status.busy": "2024-06-14T16:06:21.096882Z",
     "iopub.status.idle": "2024-06-14T16:06:21.983753Z",
     "shell.execute_reply": "2024-06-14T16:06:21.982584Z"
    },
    "papermill": {
     "duration": 0.897204,
     "end_time": "2024-06-14T16:06:21.986569",
     "exception": false,
     "start_time": "2024-06-14T16:06:21.089365",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from matplotlib.offsetbox import AnchoredOffsetbox, TextArea, VPacker\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "17a94bb3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:21.999616Z",
     "iopub.status.busy": "2024-06-14T16:06:21.999112Z",
     "iopub.status.idle": "2024-06-14T16:06:22.012696Z",
     "shell.execute_reply": "2024-06-14T16:06:22.011353Z"
    },
    "papermill": {
     "duration": 0.022782,
     "end_time": "2024-06-14T16:06:22.015228",
     "exception": false,
     "start_time": "2024-06-14T16:06:21.992446",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# MBPP\n",
    "base = np.array([1.000, 1.000, 1.000, 1.000])\n",
    "sft_25 = (np.array([1.531, 1.087, 1.904, 1.560]) - base) * 100\n",
    "sft_100 = (np.array([1.621, 1.256, 2.227, 2.349]) - base) * 100\n",
    "dpo_qvs = (np.array([0.929, 1.024, 0.719, 0.520]) - base) * 100\n",
    "dpo_pvf = (np.array([1.167, 1.172, 0.662, 0.565]) - base) * 100\n",
    "dpo_all = (np.array([0.981, 0.947, 0.660, 0.549]) - base) * 100\n",
    "\n",
    "mbpp = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "mbpp.index = ['1B', '3B', '7B', '13B']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "bbd5bcd0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.028000Z",
     "iopub.status.busy": "2024-06-14T16:06:22.027584Z",
     "iopub.status.idle": "2024-06-14T16:06:22.037852Z",
     "shell.execute_reply": "2024-06-14T16:06:22.036727Z"
    },
    "papermill": {
     "duration": 0.019652,
     "end_time": "2024-06-14T16:06:22.040412",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.020760",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# HE\n",
    "base = np.array([1.000, 1.000, 1.000, 1.000])\n",
    "sft_25 = (np.array([1.451, 1.059, 1.359, 1.273]) - base) * 100\n",
    "sft_100 = (np.array([1.412, 1.169, 1.615, 2.008]) - base) * 100\n",
    "dpo_qvs = (np.array([1.007, 1.046, 0.843, 0.774]) - base) * 100\n",
    "dpo_pvf = (np.array([1.172, 1.116, 0.883, 0.840]) - base) * 100\n",
    "dpo_all = (np.array([1.062, 0.996, 0.850, 0.756]) - base) * 100\n",
    "\n",
    "he = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "he.index = ['1B', '3B', '7B', '13B']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "315ca5ee",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.053223Z",
     "iopub.status.busy": "2024-06-14T16:06:22.052819Z",
     "iopub.status.idle": "2024-06-14T16:06:22.543415Z",
     "shell.execute_reply": "2024-06-14T16:06:22.542268Z"
    },
    "papermill": {
     "duration": 0.499877,
     "end_time": "2024-06-14T16:06:22.545934",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.046057",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "91e07eb8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.559735Z",
     "iopub.status.busy": "2024-06-14T16:06:22.559031Z",
     "iopub.status.idle": "2024-06-14T16:06:22.564747Z",
     "shell.execute_reply": "2024-06-14T16:06:22.563456Z"
    },
    "papermill": {
     "duration": 0.015411,
     "end_time": "2024-06-14T16:06:22.567263",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.551852",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "8bdbe60f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.581616Z",
     "iopub.status.busy": "2024-06-14T16:06:22.580637Z",
     "iopub.status.idle": "2024-06-14T16:06:22.693667Z",
     "shell.execute_reply": "2024-06-14T16:06:22.692401Z"
    },
    "papermill": {
     "duration": 0.123328,
     "end_time": "2024-06-14T16:06:22.696604",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.573276",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "mbpp.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')\n",
    "he.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "fa932f05",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.711612Z",
     "iopub.status.busy": "2024-06-14T16:06:22.710554Z",
     "iopub.status.idle": "2024-06-14T16:06:22.719170Z",
     "shell.execute_reply": "2024-06-14T16:06:22.717968Z"
    },
    "papermill": {
     "duration": 0.018966,
     "end_time": "2024-06-14T16:06:22.721718",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.702752",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['/', '\\\\', '-', 'o', '.', '*'][1:]\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(mbpp) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(he) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "d7f20cbd",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.735805Z",
     "iopub.status.busy": "2024-06-14T16:06:22.734673Z",
     "iopub.status.idle": "2024-06-14T16:06:22.742712Z",
     "shell.execute_reply": "2024-06-14T16:06:22.741539Z"
    },
    "papermill": {
     "duration": 0.017413,
     "end_time": "2024-06-14T16:06:22.745009",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.727596",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HumanEval')"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('MBPP')\n",
    "axes[1].set_title('HumanEval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "888f5a08",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.759827Z",
     "iopub.status.busy": "2024-06-14T16:06:22.758483Z",
     "iopub.status.idle": "2024-06-14T16:06:22.766995Z",
     "shell.execute_reply": "2024-06-14T16:06:22.765826Z"
    },
    "papermill": {
     "duration": 0.018476,
     "end_time": "2024-06-14T16:06:22.769545",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.751069",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "ybox1 = TextArea('Longer →', textprops=dict(color='r', size=14, rotation=90, ha='left'))\n",
    "ybox2 = TextArea(' | ',     textprops=dict(color='k', size=14, rotation=90, ha='left'))\n",
    "ybox3 = TextArea('← Shorter', textprops=dict(color='g', size=14, rotation=90, ha='left'))\n",
    "\n",
    "ybox = VPacker(children=[ybox1, ybox2, ybox3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4697146d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.784692Z",
     "iopub.status.busy": "2024-06-14T16:06:22.783396Z",
     "iopub.status.idle": "2024-06-14T16:06:22.795651Z",
     "shell.execute_reply": "2024-06-14T16:06:22.794304Z"
    },
    "papermill": {
     "duration": 0.02235,
     "end_time": "2024-06-14T16:06:22.798342",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.775992",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.offsetbox.AnchoredOffsetbox at 0x7c07f2577df0>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.28), bbox_transform=axes[0].transAxes\n",
    ")\n",
    "axes[0].add_artist(anchored_ybox)\n",
    "\n",
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.22), bbox_transform=axes[1].transAxes\n",
    ")\n",
    "axes[1].add_artist(anchored_ybox)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "8e87d586",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.812894Z",
     "iopub.status.busy": "2024-06-14T16:06:22.812439Z",
     "iopub.status.idle": "2024-06-14T16:06:22.818604Z",
     "shell.execute_reply": "2024-06-14T16:06:22.817435Z"
    },
    "papermill": {
     "duration": 0.016244,
     "end_time": "2024-06-14T16:06:22.821153",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.804909",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))\n",
    "axes[1].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0aff57ea",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.835470Z",
     "iopub.status.busy": "2024-06-14T16:06:22.835064Z",
     "iopub.status.idle": "2024-06-14T16:06:22.847596Z",
     "shell.execute_reply": "2024-06-14T16:06:22.846512Z"
    },
    "papermill": {
     "duration": 0.022422,
     "end_time": "2024-06-14T16:06:22.850003",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.827581",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7c07f25776a0>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "e6b6989d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:22.865106Z",
     "iopub.status.busy": "2024-06-14T16:06:22.863971Z",
     "iopub.status.idle": "2024-06-14T16:06:23.553821Z",
     "shell.execute_reply": "2024-06-14T16:06:23.552732Z"
    },
    "papermill": {
     "duration": 0.700515,
     "end_time": "2024-06-14T16:06:23.556898",
     "exception": false,
     "start_time": "2024-06-14T16:06:22.856383",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "35ae8021",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:23.574812Z",
     "iopub.status.busy": "2024-06-14T16:06:23.574073Z",
     "iopub.status.idle": "2024-06-14T16:06:24.523567Z",
     "shell.execute_reply": "2024-06-14T16:06:24.522150Z"
    },
    "papermill": {
     "duration": 0.961535,
     "end_time": "2024-06-14T16:06:24.526376",
     "exception": false,
     "start_time": "2024-06-14T16:06:23.564841",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('length_scale.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 7.0989,
   "end_time": "2024-06-14T16:06:25.056303",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-14T16:06:17.957403",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/time-best.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "774b0a59",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:19.514102Z",
     "iopub.status.busy": "2024-06-14T16:08:19.513692Z",
     "iopub.status.idle": "2024-06-14T16:08:20.591178Z",
     "shell.execute_reply": "2024-06-14T16:08:20.589696Z"
    },
    "papermill": {
     "duration": 1.087812,
     "end_time": "2024-06-14T16:08:20.594264",
     "exception": false,
     "start_time": "2024-06-14T16:08:19.506452",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from matplotlib.offsetbox import AnchoredOffsetbox, TextArea, VPacker\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0a05c0b5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:20.607652Z",
     "iopub.status.busy": "2024-06-14T16:08:20.607082Z",
     "iopub.status.idle": "2024-06-14T16:08:20.621807Z",
     "shell.execute_reply": "2024-06-14T16:08:20.620241Z"
    },
    "papermill": {
     "duration": 0.025089,
     "end_time": "2024-06-14T16:08:20.625284",
     "exception": false,
     "start_time": "2024-06-14T16:08:20.600195",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Time\n",
    "base = np.array([1.000, 1.000])\n",
    "sft_25 = (np.array([1.024, 1.043]) - base) * 100\n",
    "sft_100 = (np.array([1.053, 1.031]) - base) * 100\n",
    "dpo_qvs = (np.array([0.939, 0.955]) - base) * 100\n",
    "dpo_pvf = (np.array([0.993, 0.985]) - base) * 100\n",
    "dpo_all = (np.array([0.946, 0.965]) - base) * 100\n",
    "\n",
    "time = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "time.index = ['MBPP', 'HumanEval']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ff84c624",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:20.638350Z",
     "iopub.status.busy": "2024-06-14T16:08:20.637950Z",
     "iopub.status.idle": "2024-06-14T16:08:20.972479Z",
     "shell.execute_reply": "2024-06-14T16:08:20.971095Z"
    },
    "papermill": {
     "duration": 0.344791,
     "end_time": "2024-06-14T16:08:20.975877",
     "exception": false,
     "start_time": "2024-06-14T16:08:20.631086",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(10, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "beebbb53",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:20.989899Z",
     "iopub.status.busy": "2024-06-14T16:08:20.989476Z",
     "iopub.status.idle": "2024-06-14T16:08:20.995351Z",
     "shell.execute_reply": "2024-06-14T16:08:20.994172Z"
    },
    "papermill": {
     "duration": 0.016485,
     "end_time": "2024-06-14T16:08:20.998300",
     "exception": false,
     "start_time": "2024-06-14T16:08:20.981815",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes.set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "dbbc33a3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.011705Z",
     "iopub.status.busy": "2024-06-14T16:08:21.011279Z",
     "iopub.status.idle": "2024-06-14T16:08:21.074094Z",
     "shell.execute_reply": "2024-06-14T16:08:21.072832Z"
    },
    "papermill": {
     "duration": 0.073138,
     "end_time": "2024-06-14T16:08:21.077199",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.004061",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "time.plot.bar(ax=axes, legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f6142aa0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.090490Z",
     "iopub.status.busy": "2024-06-14T16:08:21.090098Z",
     "iopub.status.idle": "2024-06-14T16:08:21.099752Z",
     "shell.execute_reply": "2024-06-14T16:08:21.098426Z"
    },
    "papermill": {
     "duration": 0.019732,
     "end_time": "2024-06-14T16:08:21.102738",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.083006",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['/', '\\\\', '-', 'o', '.', '*'][1:]\n",
    "\n",
    "bars = axes.patches\n",
    "hatches = ''.join(h * len(time) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6d6c9498",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.117620Z",
     "iopub.status.busy": "2024-06-14T16:08:21.117183Z",
     "iopub.status.idle": "2024-06-14T16:08:21.126411Z",
     "shell.execute_reply": "2024-06-14T16:08:21.125105Z"
    },
    "papermill": {
     "duration": 0.020784,
     "end_time": "2024-06-14T16:08:21.129492",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.108708",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Best@100')"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes.set_title('Best@100')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5abe087a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.145275Z",
     "iopub.status.busy": "2024-06-14T16:08:21.143784Z",
     "iopub.status.idle": "2024-06-14T16:08:21.154198Z",
     "shell.execute_reply": "2024-06-14T16:08:21.152652Z"
    },
    "papermill": {
     "duration": 0.021342,
     "end_time": "2024-06-14T16:08:21.157197",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.135855",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "ybox1 = TextArea('Slower →', textprops=dict(color='r', size=14, rotation=90, ha='left'))\n",
    "ybox2 = TextArea(' | ',     textprops=dict(color='k', size=14, rotation=90, ha='left'))\n",
    "ybox3 = TextArea('← Faster', textprops=dict(color='g', size=14, rotation=90, ha='left'))\n",
    "\n",
    "ybox = VPacker(children=[ybox1, ybox2, ybox3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "b41862f3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.172150Z",
     "iopub.status.busy": "2024-06-14T16:08:21.170513Z",
     "iopub.status.idle": "2024-06-14T16:08:21.183133Z",
     "shell.execute_reply": "2024-06-14T16:08:21.181767Z"
    },
    "papermill": {
     "duration": 0.022969,
     "end_time": "2024-06-14T16:08:21.186232",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.163263",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.offsetbox.AnchoredOffsetbox at 0x7e6aa16c2050>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.12, 0.54), bbox_transform=axes.transAxes\n",
    ")\n",
    "axes.add_artist(anchored_ybox)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e91c5564",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.200222Z",
     "iopub.status.busy": "2024-06-14T16:08:21.199787Z",
     "iopub.status.idle": "2024-06-14T16:08:21.205670Z",
     "shell.execute_reply": "2024-06-14T16:08:21.204321Z"
    },
    "papermill": {
     "duration": 0.016194,
     "end_time": "2024-06-14T16:08:21.208469",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.192275",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes.yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "213d53e5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.223755Z",
     "iopub.status.busy": "2024-06-14T16:08:21.223285Z",
     "iopub.status.idle": "2024-06-14T16:08:21.240109Z",
     "shell.execute_reply": "2024-06-14T16:08:21.238888Z"
    },
    "papermill": {
     "duration": 0.028128,
     "end_time": "2024-06-14T16:08:21.243333",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.215205",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7e6aa16628f0>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes.get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0178bc2a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.258323Z",
     "iopub.status.busy": "2024-06-14T16:08:21.257929Z",
     "iopub.status.idle": "2024-06-14T16:08:21.750084Z",
     "shell.execute_reply": "2024-06-14T16:08:21.748747Z"
    },
    "papermill": {
     "duration": 0.503138,
     "end_time": "2024-06-14T16:08:21.752707",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.249569",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "37f22432",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:08:21.769325Z",
     "iopub.status.busy": "2024-06-14T16:08:21.768912Z",
     "iopub.status.idle": "2024-06-14T16:08:22.631998Z",
     "shell.execute_reply": "2024-06-14T16:08:22.630764Z"
    },
    "papermill": {
     "duration": 0.874837,
     "end_time": "2024-06-14T16:08:22.634908",
     "exception": false,
     "start_time": "2024-06-14T16:08:21.760071",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('time_best.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 7.277458,
   "end_time": "2024-06-14T16:08:23.267206",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-14T16:08:15.989748",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/time-length.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a8d3e6a9",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:14.859975Z",
     "iopub.status.busy": "2024-06-14T16:06:14.859509Z",
     "iopub.status.idle": "2024-06-14T16:06:15.934177Z",
     "shell.execute_reply": "2024-06-14T16:06:15.932543Z"
    },
    "papermill": {
     "duration": 1.085983,
     "end_time": "2024-06-14T16:06:15.937259",
     "exception": false,
     "start_time": "2024-06-14T16:06:14.851276",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from matplotlib.offsetbox import AnchoredOffsetbox, TextArea, VPacker\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "f6df8681",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:15.950737Z",
     "iopub.status.busy": "2024-06-14T16:06:15.950142Z",
     "iopub.status.idle": "2024-06-14T16:06:15.964146Z",
     "shell.execute_reply": "2024-06-14T16:06:15.962752Z"
    },
    "papermill": {
     "duration": 0.023968,
     "end_time": "2024-06-14T16:06:15.967168",
     "exception": false,
     "start_time": "2024-06-14T16:06:15.943200",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Time\n",
    "base = np.array([1.000, 1.000])\n",
    "sft_25 = (np.array([1.016, 1.000]) - base) * 100\n",
    "sft_100 = (np.array([1.163, 0.981]) - base) * 100\n",
    "dpo_qvs = (np.array([0.977, 0.976]) - base) * 100\n",
    "dpo_pvf = (np.array([1.009, 1.025]) - base) * 100\n",
    "dpo_all = (np.array([0.947, 1.154]) - base) * 100\n",
    "\n",
    "time = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "time.index = ['MBPP', 'HumanEval']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7cdc72c6",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:15.980515Z",
     "iopub.status.busy": "2024-06-14T16:06:15.980028Z",
     "iopub.status.idle": "2024-06-14T16:06:15.991205Z",
     "shell.execute_reply": "2024-06-14T16:06:15.989963Z"
    },
    "papermill": {
     "duration": 0.021152,
     "end_time": "2024-06-14T16:06:15.994109",
     "exception": false,
     "start_time": "2024-06-14T16:06:15.972957",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Length\n",
    "base = np.array([1.000, 1.000])\n",
    "sft_25 = (np.array([1.520, 1.285]) - base) * 100\n",
    "sft_100 = (np.array([1.863, 1.551]) - base) * 100\n",
    "dpo_qvs = (np.array([0.798, 0.918]) - base) * 100\n",
    "dpo_pvf = (np.array([0.891, 1.003]) - base) * 100\n",
    "dpo_all = (np.array([0.785, 0.916]) - base) * 100\n",
    "\n",
    "length = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "length.index = ['MBPP', 'HumanEval']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "d2e36e50",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.007278Z",
     "iopub.status.busy": "2024-06-14T16:06:16.006844Z",
     "iopub.status.idle": "2024-06-14T16:06:16.524511Z",
     "shell.execute_reply": "2024-06-14T16:06:16.523238Z"
    },
    "papermill": {
     "duration": 0.527546,
     "end_time": "2024-06-14T16:06:16.527383",
     "exception": false,
     "start_time": "2024-06-14T16:06:15.999837",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0eb45abb",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.542056Z",
     "iopub.status.busy": "2024-06-14T16:06:16.541617Z",
     "iopub.status.idle": "2024-06-14T16:06:16.547339Z",
     "shell.execute_reply": "2024-06-14T16:06:16.546161Z"
    },
    "papermill": {
     "duration": 0.016313,
     "end_time": "2024-06-14T16:06:16.550083",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.533770",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "4919fe13",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.564760Z",
     "iopub.status.busy": "2024-06-14T16:06:16.564385Z",
     "iopub.status.idle": "2024-06-14T16:06:16.656511Z",
     "shell.execute_reply": "2024-06-14T16:06:16.655205Z"
    },
    "papermill": {
     "duration": 0.103188,
     "end_time": "2024-06-14T16:06:16.659477",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.556289",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "time.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')\n",
    "length.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "dc2be9dd",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.673773Z",
     "iopub.status.busy": "2024-06-14T16:06:16.673375Z",
     "iopub.status.idle": "2024-06-14T16:06:16.682067Z",
     "shell.execute_reply": "2024-06-14T16:06:16.680560Z"
    },
    "papermill": {
     "duration": 0.019018,
     "end_time": "2024-06-14T16:06:16.684976",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.665958",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['/', '\\\\', '-', 'o', '.', '*'][1:]\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(time) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(length) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "92ab4816",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.698989Z",
     "iopub.status.busy": "2024-06-14T16:06:16.698507Z",
     "iopub.status.idle": "2024-06-14T16:06:16.709304Z",
     "shell.execute_reply": "2024-06-14T16:06:16.707950Z"
    },
    "papermill": {
     "duration": 0.020675,
     "end_time": "2024-06-14T16:06:16.711755",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.691080",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Length')"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('Time')\n",
    "axes[1].set_title('Length')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c95afe9b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.725986Z",
     "iopub.status.busy": "2024-06-14T16:06:16.725564Z",
     "iopub.status.idle": "2024-06-14T16:06:16.741702Z",
     "shell.execute_reply": "2024-06-14T16:06:16.740074Z"
    },
    "papermill": {
     "duration": 0.026395,
     "end_time": "2024-06-14T16:06:16.744465",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.718070",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.offsetbox.AnchoredOffsetbox at 0x7d46330a7520>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ybox1 = TextArea('Slower →', textprops=dict(color='r', size=14, rotation=90, ha='left'))\n",
    "ybox2 = TextArea(' | ',     textprops=dict(color='k', size=14, rotation=90, ha='left'))\n",
    "ybox3 = TextArea('← Faster', textprops=dict(color='g', size=14, rotation=90, ha='left'))\n",
    "\n",
    "ybox = VPacker(children=[ybox1, ybox2, ybox3])\n",
    "\n",
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.27), bbox_transform=axes[0].transAxes\n",
    ")\n",
    "axes[0].add_artist(anchored_ybox)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "668f2bf0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.760862Z",
     "iopub.status.busy": "2024-06-14T16:06:16.760415Z",
     "iopub.status.idle": "2024-06-14T16:06:16.775031Z",
     "shell.execute_reply": "2024-06-14T16:06:16.773836Z"
    },
    "papermill": {
     "duration": 0.025809,
     "end_time": "2024-06-14T16:06:16.777502",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.751693",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.offsetbox.AnchoredOffsetbox at 0x7d4632ff0a60>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ybox1 = TextArea('Longer →', textprops=dict(color='r', size=14, rotation=90, ha='left'))\n",
    "ybox2 = TextArea(' | ',     textprops=dict(color='k', size=14, rotation=90, ha='left'))\n",
    "ybox3 = TextArea('← Shorter', textprops=dict(color='g', size=14, rotation=90, ha='left'))\n",
    "\n",
    "ybox = VPacker(children=[ybox1, ybox2, ybox3])\n",
    "\n",
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.22), bbox_transform=axes[1].transAxes\n",
    ")\n",
    "axes[1].add_artist(anchored_ybox)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6a4ecfea",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.792180Z",
     "iopub.status.busy": "2024-06-14T16:06:16.791710Z",
     "iopub.status.idle": "2024-06-14T16:06:16.798409Z",
     "shell.execute_reply": "2024-06-14T16:06:16.796870Z"
    },
    "papermill": {
     "duration": 0.017326,
     "end_time": "2024-06-14T16:06:16.801285",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.783959",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))\n",
    "axes[1].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "b88e6eb0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.817471Z",
     "iopub.status.busy": "2024-06-14T16:06:16.817019Z",
     "iopub.status.idle": "2024-06-14T16:06:16.831321Z",
     "shell.execute_reply": "2024-06-14T16:06:16.829555Z"
    },
    "papermill": {
     "duration": 0.026222,
     "end_time": "2024-06-14T16:06:16.834294",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.808072",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7d4632ff1a50>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "9e448e18",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:16.849752Z",
     "iopub.status.busy": "2024-06-14T16:06:16.849369Z",
     "iopub.status.idle": "2024-06-14T16:06:17.499478Z",
     "shell.execute_reply": "2024-06-14T16:06:17.498113Z"
    },
    "papermill": {
     "duration": 0.660775,
     "end_time": "2024-06-14T16:06:17.502156",
     "exception": false,
     "start_time": "2024-06-14T16:06:16.841381",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7a019577",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:17.520462Z",
     "iopub.status.busy": "2024-06-14T16:06:17.520052Z",
     "iopub.status.idle": "2024-06-14T16:06:18.414838Z",
     "shell.execute_reply": "2024-06-14T16:06:18.413497Z"
    },
    "papermill": {
     "duration": 0.907512,
     "end_time": "2024-06-14T16:06:18.417867",
     "exception": false,
     "start_time": "2024-06-14T16:06:17.510355",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('time_length.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 7.553488,
   "end_time": "2024-06-14T16:06:19.054465",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-14T16:06:11.500977",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> new/time-scale.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1a1a9b3b",
   "metadata": {
    "_cell_guid": "b1076dfc-b9ad-4769-8c92-a6c4dae69d19",
    "_uuid": "8f2839f25d086af736a60e9eeb907d3b93b6e0e5",
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:24.320914Z",
     "iopub.status.busy": "2024-06-14T16:06:24.320207Z",
     "iopub.status.idle": "2024-06-14T16:06:25.081332Z",
     "shell.execute_reply": "2024-06-14T16:06:25.080358Z"
    },
    "papermill": {
     "duration": 0.769825,
     "end_time": "2024-06-14T16:06:25.083890",
     "exception": false,
     "start_time": "2024-06-14T16:06:24.314065",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from matplotlib.offsetbox import AnchoredOffsetbox, TextArea, VPacker\n",
    "\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "68c6f433",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.094776Z",
     "iopub.status.busy": "2024-06-14T16:06:25.094271Z",
     "iopub.status.idle": "2024-06-14T16:06:25.105025Z",
     "shell.execute_reply": "2024-06-14T16:06:25.104034Z"
    },
    "papermill": {
     "duration": 0.018218,
     "end_time": "2024-06-14T16:06:25.107209",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.088991",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# MBPP\n",
    "base = np.array([1.000, 1.000, 1.000, 1.000])\n",
    "sft_25 = (np.array([0.916, 1.018, 1.177, 0.951]) - base) * 100\n",
    "sft_100 = (np.array([1.483, 1.052, 1.054, 1.065]) - base) * 100\n",
    "dpo_qvs = (np.array([0.954, 0.988, 1.034, 0.932]) - base) * 100\n",
    "dpo_pvf = (np.array([1.036, 1.024, 1.042, 0.933]) - base) * 100\n",
    "dpo_all = (np.array([0.906, 0.912, 1.035, 0.935]) - base) * 100\n",
    "\n",
    "mbpp = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "mbpp.index = ['1B', '3B', '7B', '13B']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b5c8ca59",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.117304Z",
     "iopub.status.busy": "2024-06-14T16:06:25.116934Z",
     "iopub.status.idle": "2024-06-14T16:06:25.125083Z",
     "shell.execute_reply": "2024-06-14T16:06:25.124024Z"
    },
    "papermill": {
     "duration": 0.015737,
     "end_time": "2024-06-14T16:06:25.127272",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.111535",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "# HE\n",
    "base = np.array([1.000, 1.000, 1.000, 1.000])\n",
    "sft_25 = (np.array([1.047, 1.041, 0.788, 1.126]) - base) * 100\n",
    "sft_100 = (np.array([1.023, 1.064, 0.768, 1.071]) - base) * 100\n",
    "dpo_qvs = (np.array([0.949, 1.053, 0.870, 1.032]) - base) * 100\n",
    "dpo_pvf = (np.array([0.980, 1.068, 0.989, 1.062]) - base) * 100\n",
    "dpo_all = (np.array([1.542, 1.028, 1.000, 1.046]) - base) * 100\n",
    "\n",
    "he = pd.DataFrame({\n",
    "    '$\\mathcal{SFT}_{25}$': sft_25,\n",
    "    '$\\mathcal{SFT}_{100}$': sft_100,\n",
    "    '$\\mathcal{DPO}_{QvS}$': dpo_qvs,\n",
    "    '$\\mathcal{DPO}_{PvF}$': dpo_pvf,\n",
    "    '$\\mathcal{DPO}_{All}$': dpo_all,\n",
    "})\n",
    "\n",
    "he.index = ['1B', '3B', '7B', '13B']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "79f4af9e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.137269Z",
     "iopub.status.busy": "2024-06-14T16:06:25.136389Z",
     "iopub.status.idle": "2024-06-14T16:06:25.546175Z",
     "shell.execute_reply": "2024-06-14T16:06:25.545229Z"
    },
    "papermill": {
     "duration": 0.417214,
     "end_time": "2024-06-14T16:06:25.548573",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.131359",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=1, ncols=2, figsize=(20, 6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ec77ab02",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.559013Z",
     "iopub.status.busy": "2024-06-14T16:06:25.558657Z",
     "iopub.status.idle": "2024-06-14T16:06:25.563349Z",
     "shell.execute_reply": "2024-06-14T16:06:25.562431Z"
    },
    "papermill": {
     "duration": 0.012295,
     "end_time": "2024-06-14T16:06:25.565509",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.553214",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].set_axisbelow(True)\n",
    "axes[1].set_axisbelow(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "4e8fa8a3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.576136Z",
     "iopub.status.busy": "2024-06-14T16:06:25.575465Z",
     "iopub.status.idle": "2024-06-14T16:06:25.676286Z",
     "shell.execute_reply": "2024-06-14T16:06:25.675415Z"
    },
    "papermill": {
     "duration": 0.108681,
     "end_time": "2024-06-14T16:06:25.678676",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.569995",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "mbpp.plot.bar(ax=axes[0], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')\n",
    "he.plot.bar(ax=axes[1], legend=False, rot=0, width=0.7, alpha=0.99, color=colors[1:]).grid(axis='y', linestyle='--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "06e42c99",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.689311Z",
     "iopub.status.busy": "2024-06-14T16:06:25.688702Z",
     "iopub.status.idle": "2024-06-14T16:06:25.695519Z",
     "shell.execute_reply": "2024-06-14T16:06:25.694445Z"
    },
    "papermill": {
     "duration": 0.014591,
     "end_time": "2024-06-14T16:06:25.697670",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.683079",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "patterns = ['/', '\\\\', '-', 'o', '.', '*'][1:]\n",
    "\n",
    "bars = axes[0].patches\n",
    "hatches = ''.join(h * len(mbpp) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)\n",
    "    \n",
    "bars = axes[1].patches\n",
    "hatches = ''.join(h * len(he) for h in patterns)\n",
    "\n",
    "for bar, hatch in zip(bars, hatches):\n",
    "    bar.set_hatch(hatch)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f3aabbac",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.708505Z",
     "iopub.status.busy": "2024-06-14T16:06:25.707681Z",
     "iopub.status.idle": "2024-06-14T16:06:25.714325Z",
     "shell.execute_reply": "2024-06-14T16:06:25.713391Z"
    },
    "papermill": {
     "duration": 0.014354,
     "end_time": "2024-06-14T16:06:25.716428",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.702074",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HumanEval')"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "axes[0].set_title('MBPP')\n",
    "axes[1].set_title('HumanEval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "98d37767",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.726715Z",
     "iopub.status.busy": "2024-06-14T16:06:25.726266Z",
     "iopub.status.idle": "2024-06-14T16:06:25.733044Z",
     "shell.execute_reply": "2024-06-14T16:06:25.732105Z"
    },
    "papermill": {
     "duration": 0.014182,
     "end_time": "2024-06-14T16:06:25.735047",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.720865",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "ybox1 = TextArea('Slower →', textprops=dict(color='r', size=14, rotation=90, ha='left'))\n",
    "ybox2 = TextArea(' | ',     textprops=dict(color='k', size=14, rotation=90, ha='left'))\n",
    "ybox3 = TextArea('← Faster', textprops=dict(color='g', size=14, rotation=90, ha='left'))\n",
    "\n",
    "ybox = VPacker(children=[ybox1, ybox2, ybox3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "18042250",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.745075Z",
     "iopub.status.busy": "2024-06-14T16:06:25.744756Z",
     "iopub.status.idle": "2024-06-14T16:06:25.753606Z",
     "shell.execute_reply": "2024-06-14T16:06:25.752710Z"
    },
    "papermill": {
     "duration": 0.016173,
     "end_time": "2024-06-14T16:06:25.755717",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.739544",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.offsetbox.AnchoredOffsetbox at 0x7ab1336152a0>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.2), bbox_transform=axes[0].transAxes\n",
    ")\n",
    "axes[0].add_artist(anchored_ybox)\n",
    "\n",
    "anchored_ybox = AnchoredOffsetbox(\n",
    "    loc='center', child=ybox, frameon=False, bbox_to_anchor=(-0.15, 0.32), bbox_transform=axes[1].transAxes\n",
    ")\n",
    "axes[1].add_artist(anchored_ybox)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "dc582faa",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.766575Z",
     "iopub.status.busy": "2024-06-14T16:06:25.765768Z",
     "iopub.status.idle": "2024-06-14T16:06:25.770793Z",
     "shell.execute_reply": "2024-06-14T16:06:25.769855Z"
    },
    "papermill": {
     "duration": 0.012501,
     "end_time": "2024-06-14T16:06:25.772790",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.760289",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "axes[0].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))\n",
    "axes[1].yaxis.set_major_formatter(mtick.PercentFormatter(decimals=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "1b045924",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.783171Z",
     "iopub.status.busy": "2024-06-14T16:06:25.782836Z",
     "iopub.status.idle": "2024-06-14T16:06:25.793446Z",
     "shell.execute_reply": "2024-06-14T16:06:25.792476Z"
    },
    "papermill": {
     "duration": 0.018309,
     "end_time": "2024-06-14T16:06:25.795628",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.777319",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ab133617b50>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0), ncol=len(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "fbe1faab",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:25.806472Z",
     "iopub.status.busy": "2024-06-14T16:06:25.806124Z",
     "iopub.status.idle": "2024-06-14T16:06:26.382522Z",
     "shell.execute_reply": "2024-06-14T16:06:26.381416Z"
    },
    "papermill": {
     "duration": 0.584376,
     "end_time": "2024-06-14T16:06:26.384781",
     "exception": false,
     "start_time": "2024-06-14T16:06:25.800405",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 2 Axes>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5c038889",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-06-14T16:06:26.398967Z",
     "iopub.status.busy": "2024-06-14T16:06:26.398161Z",
     "iopub.status.idle": "2024-06-14T16:06:27.079628Z",
     "shell.execute_reply": "2024-06-14T16:06:27.078691Z"
    },
    "papermill": {
     "duration": 0.691206,
     "end_time": "2024-06-14T16:06:27.082148",
     "exception": false,
     "start_time": "2024-06-14T16:06:26.390942",
     "status": "completed"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "fig.savefig('time_scale.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kaggle": {
   "accelerator": "none",
   "dataSources": [],
   "dockerImageVersionId": 30732,
   "isGpuEnabled": false,
   "isInternetEnabled": true,
   "language": "python",
   "sourceType": "notebook"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "papermill": {
   "default_parameters": {},
   "duration": 5.862635,
   "end_time": "2024-06-14T16:06:27.608885",
   "environment_variables": {},
   "exception": null,
   "input_path": "__notebook__.ipynb",
   "output_path": "__notebook__.ipynb",
   "parameters": {},
   "start_time": "2024-06-14T16:06:21.746250",
   "version": "2.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

